Multimodal Prompt Retrieval for Generative Visual Question Answering

Recent years have witnessed impressive results of pre-trained vision-language models on knowledge-intensive tasks such as visual question answering (VQA). Despite the recent advances in VQA, existing methods mainly adopt a discriminative formulation that predicts answers within a pre-defined label set, leading to easy overfitting on low-resource domains with limited labeled data (e.g., medicine) and poor generalization under domain shift to another dataset. To tackle this limitation, we propose a novel generative model enhanced by multimodal prompt retrieval (MPR) that integrates retrieved prompts and multimodal features to generate answers in free text. Our generative model enables rapid zero-shot dataset adaptation to unseen data distributions and open-set answer labels across datasets. Our experiments on medical VQA tasks show that MPR outperforms its non-retrieval counterpart by up to 30% accuracy points in a few-shot domain adaptation setting.

==> images/T5_Graphs.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": 2,
      "metadata": {
        "id": "ZN7zEDesGjif"
      },
      "outputs": [],
      "source": [
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "from matplotlib import pyplot as plt\n",
        "from google.colab import files\n",
        "import matplotlib\n",
        "matplotlib.rcParams.update({'font.size': 14, 'font.weight': \"normal\"})\n",
        "\n",
        "slake_categories = ['Abnormality',\n",
        "'Color',\n",
        "'KG',\n",
        "'Modality',\n",
        "'Organ',\n",
        "'Plane',\n",
        "'Position',\n",
        "'Quantity',\n",
        "'Shape',\n",
        "'Size']\n",
        "\n",
        "SLAKE_DICT_NO_CHECKPOINT = {\"Abnormality\": 64.0,\n",
        "\"Color\": 97.1,\n",
        "\"KG\": 65.5,\n",
        "\"Modality\": 90.7,\n",
        "\"Organ\": 79.4,\n",
        "\"Plane\": 81.0,\n",
        "\"Position\": 62.4,\n",
        "\"Quantity\": 67.3,\n",
        "\"Shape\": 71.4,\n",
        "\"Size\": 80.0}\n",
        "\n",
        "SLAKE_DICT_WITH_CHECKPOINT = { \"Abnormality\": 65.3,\n",
        "\"Color\": 100.0,\n",
        "\"KG\": 73.0,\n",
        "\"Modality\": 95.4,\n",
        "\"Organ\": 86.6,\n",
        "\"Plane\": 81.0,\n",
        "\"Position\": 64.0,\n",
        "\"Quantity\": 67.3,\n",
        "\"Shape\": 57.1,\n",
        "\"Size\": 81.5 }\n",
        "\n",
        "\n",
        "SLAKE_DICT_WITH_PRED_HEAD = {\"Abnormality\": 70.0,\n",
        "\"Color\": 91.2,\n",
        "\"KG\": 75.7,\n",
        "\"Modality\": 96.3,\n",
        "\"Organ\": 87.7,\n",
        "\"Plane\": 100.0,\n",
        "\"Position\": 68.3,\n",
        "\"Quantity\": 76.9,\n",
        "\"Shape\": 57.1,\n",
        "\"Size\": 84.6}\n",
        "\n",
        "\n",
        "SLAKE_DICT_WITH_BAN = {\"Abnormality\": 62.7,\n",
        "\"Color\": 94.1,\n",
        "\"KG\": 72.3,\n",
        "\"Modality\": 96.3,\n",
        "\"Organ\": 84.2,\n",
        "\"Plane\": 100.0,\n",
        "\"Position\": 62.4,\n",
        "\"Quantity\": 73.1,\n",
        "\"Shape\": 57.1,\n",
        "\"Size\": 86.2}\n",
        "\n",
        "\n",
        "#######################################################################\n",
        "# CDE\n",
        "\n",
        "CDE_SLAKE_DICT_NO_CHECKPOINT = {\"Abnormality\": 48.7,\n",
        "\"Color\": 85.3,\n",
        "\"KG\": 29.1,\n",
        "\"Modality\": 78.7,\n",
        "\"Organ\": 50.2,\n",
        "\"Plane\": 58.6,\n",
        "\"Position\": 34.4,\n",
        "\"Quantity\": 57.7,\n",
        "\"Shape\": 28.6,\n",
        "\"Size\": 40.0}\n",
        "\n",
        "CDE_SLAKE_DICT_WITH_CHECKPOINT = {\"Abnormality\": 52.0,\n",
        "\"Color\": 85.3,\n",
        "\"KG\": 37.8,\n",
        "\"Modality\": 70.4,\n",
        "\"Organ\": 50.6,\n",
        "\"Plane\": 65.5,\n",
        "\"Position\": 37.6,\n",
        "\"Quantity\": 46.2,\n",
        "\"Shape\": 42.9,\n",
        "\"Size\": 64.6}\n",
        "\n",
        "CDE_SLAKE_ZERO_SHOT = {\"Abnormality\": 41.3,\n",
        "\"Color\": 26.5,\n",
        "\"KG\": 7.4,\n",
        "\"Modality\": 50.0,\n",
        "\"Organ\": 36.8,\n",
        "\"Plane\": 39.7,\n",
        "\"Position\": 15.6,\n",
        "\"Quantity\": 5.8,\n",
        "\"Shape\": 0.0,\n",
        "\"Size\": 27.7\n",
        "}\n",
        "\n",
        "CDE_VQA_RAD_DICT_NO_CHECKPOINT = {\"Abnormality\": 53.6,\n",
        "\"Attribute\": 65.0,\n",
        "\"Color\": 75.0,\n",
        "\"Modality\": 33.3,\n",
        "\"Organ\": 30.0,\n",
        "\"Other\": 15.4,\n",
        "\"Plane\": 46.2,\n",
        "\"Position\": 44.3,\n",
        "\"Presence\": 67.3,\n",
        "\"Size\": 71.7}\n",
        "\n",
        "CDE_VQA_RAD_DICT_WITH_CHECKPOINT = { \"Abnormality\": 57.1,\n",
        "\"Attribute\": 70.0,\n",
        "\"Color\": 75.0,\n",
        "\"Modality\": 36.4,\n",
        "\"Organ\": 30.0,\n",
        "\"Other\": 19.2,\n",
        "\"Plane\": 46.2,\n",
        "\"Position\": 41.0,\n",
        "\"Presence\": 70.2,\n",
        "\"Quantity\": 16.7,\n",
        "\"Size\": 71.7}\n",
        "\n",
        "CDE_VQA_RAD_ZERO_SHOT = {\"Abnormality\": 50.0,\n",
        "\"Attribute\": 15.0,\n",
        "\"Modality\": 51.5,\n",
        "\"Organ\": 40.0,\n",
        "\"Other\": 3.8,\n",
        "\"Plane\": 23.1,\n",
        "\"Position\": 8.2,\n",
        "\"Presence\": 43.3,\n",
        "\"Quantity\": 33.3,\n",
        "\"Size\": 41.3,\n",
        "    \n",
        "}\n",
        "\n",
        "\n",
        "\n",
        "# SLAKE_BASELINE_RETRIEVAL = [\n",
        "# 0.6467,\n",
        "# 0.9118,\n",
        "# 0.6486,\n",
        "# 0.963,\n",
        "# 0.7747,\n",
        "# 0.7759,\n",
        "# 0.6183,\n",
        "# 0.6538,\n",
        "# 0.8571,\n",
        "# 0.8\n",
        "# ]\n",
        "\n",
        "# SLAKE_WITH_VISION_CHECKPOINT_RETRIEVAL = [\n",
        "# 0.6133,\n",
        "# 0.9706,\n",
        "# 0.6216,\n",
        "# 0.963,\n",
        "# 0.7984,\n",
        "# 0.7931,\n",
        "# 0.6183,\n",
        "# 0.6923,\n",
        "# 0.8571,\n",
        "# 0.8769   \n",
        "# ]\n",
        "\n",
        "# SLAKE_PRED_HEAD_RETRIEVAL = [\n",
        "# 0.5933,\n",
        "# 0.8235,\n",
        "# 0.7162,\n",
        "# 0.963,\n",
        "# 0.83,\n",
        "# 1,\n",
        "# 0.6613,\n",
        "# 0.7115,\n",
        "# 0.7143,\n",
        "# 0.7846    \n",
        "# ]\n",
        "\n",
        "# SLAKE_BAN_RETRIEVAL = [\n",
        "#     0.64,\n",
        "# 0.8529,\n",
        "# 0.75,\n",
        "# 0.963,\n",
        "# 0.8696,\n",
        "# 0.9828,\n",
        "# 0.6344,\n",
        "# 0.7308,\n",
        "# 0.4286,\n",
        "# 0.8462\n",
        "# ]\n",
        "plt.rcParams['legend.handlelength'] = 1\n",
        "plt.rcParams['legend.handleheight'] = 1.125"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# Different prompts:\n",
        "# VQA_RAD\n",
        "# Open:     50.0                 46.7              46.7\n",
        "# Closed:  75.5                75.8                73.3\n",
        "# Ours: 65.4  Different Prompt: 64.3 Different Order: 62.7\n",
        "# \n",
        "\n",
        "names = [\"Open\", \"Closed\", \"Overall\"]\n",
        "diff_order = [46.7, 73.3, 62.7]\n",
        "diff_prompt = [46.7, 75.8, 64.3]\n",
        "ours = [50.0, 75.5, 65.4]\n",
        "\n",
        "\n",
        "\n",
        "c = 4\n",
        "plt.figure(figsize=(9,7))\n",
        "width = 0.05\n",
        "s = 0.23\n",
        "plt.title(\"Performance on VQA-RAD with Prompt Variations\")\n",
        "\n",
        "plt.bar([(int(x) - s) / c for x in range(3)], diff_order, width=width, label=\"Different Order\", color=\"#E5BA73\")\n",
        "\n",
        "plt.bar([(int(x)) / c for x in range(3)], diff_prompt, width=width, label=\"Different Wording\", color=\"#cd5a3f\")\n",
        "\n",
        "plt.bar([(int(x) + s) / c for x in range(3)], ours, width=width, label=\"Ours\", color=\"#6c71f5\")\n",
        "plt.xlabel(\"Question Type\")\n",
        "plt.ylabel(\"Accuracy\")\n",
        "plt.tight_layout()\n",
        "\n",
        "plt.xticks([x / c for x in list(range(3))], labels=names)\n",
        "plt.legend(loc='upper left', prop={\"size\":12.5}, ncol=5, frameon=False)\n",
        "\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 523
        },
        "id": "U2G68CHb8br6",
        "outputId": "59764092-df67-4be2-aea2-9b859438fd0c"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "<matplotlib.legend.Legend at 0x7fc4a88adc10>"
            ]
          },
          "metadata": {},
          "execution_count": 16
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 648x504 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# Different retrieval set size:\n",
        "percents = [10, 20, 30, 40, 50, 60, 70, 80, 90]\n",
        "\n",
        "# Retrieval method scores\n",
        "overall = [25.7, 28.8, 38.1, 37.5, 36.8, 42.7, 48.4, 49.9, 51.9]\n",
        "open = [2.2, 8.8, 20.3, 12.6, 19.8, 25.8, 30.8, 26.9, 29.1]\n",
        "closed = [41.2, 41.9, 49.8, 53.8, 48.0, 53.8, 59.9, 65.0, 66.8]\n",
        "\n",
        "# Further finetune\n",
        "target_open = [11.5, 18.1, 24.2, 26.4, 31.9, 35.2, 40.7, 43.4, 44.5]\n",
        "target_closed = [54.5, 56.3, 63.5, 65.7, 70.8, 70.4, 78.3, 76.2, 79.4]\n",
        "target_overall = [37.5, 41.2, 47.9, 50.1, 55.3, 56.4, 63.4, 63.2, 65.6]\n",
        "\n",
        "src_open = [72.7, 67.1, 63.3, 56.3, 58.3, 55.5, 56.4, 55.2, 52.7]\n",
        "src_closed = [77.4, 75.0, 72.4, 68.3, 70.7, 68.8, 69.5, 68.5, 67.1]\n",
        "src_overall = [74.6, 70.2, 66.8, 61.0, 63.1, 60.7, 61.5, 60.4, 58.3]\n",
        "\n",
        "# Further finetune combined\n",
        "target_open_combined = [17.0, 20.3, 25.8, 24.7, 28.6, 33.0, 33.5, 37.4, 41.2]\n",
        "target_closed_combined = [57.8, 61.0, 62.8, 65.3, 64.3, 59.6, 66.1, 66.4, 65.0]\n",
        "target_overall_combined = [41.6, 44.9, 48.1, 49.2, 50.1, 49.0, 53.2, 54.9, 55.6]\n",
        "\n",
        "src_open_combined = [71.9, 70.2, 70.5, 67.9, 67.6, 65.0, 64.3, 63.9, 62.9]\n",
        "src_closed_combined = [73.8, 72.8, 69.2, 70.0, 73.1, 68.3, 70.4, 68.3, 67.8]\n",
        "src_overall_combined = [72.7, 71.3, 70.0, 68.7, 69.7, 66.3, 66.7, 65.6, 64.8]\n",
        "\n",
        "# Msrc with retrieval further finetune (setting 2)\n",
        "# msrc_target_open = [11.5, 14.3, 0, 0, 0, 0, 0, 0, 40.7]\n",
        "# msrc_target_closed = [51.3, 53.8, 0, 0, 0, 0, 0, 0, 71.8]\n",
        "msrc_target_overall = [35.5, 38.1, 49.5, 56.2, 59.5]\n",
        "\n",
        "# msrc_src_open = [39.1, 38.4, 0, 0, 0, 0, 0, 0, 32.7]\n",
        "# msrc_src_closed = [53.8, 54.6, 0, 0, 0, 0, 0, 0, 52.6]\n",
        "msrc_src_overall = [44.9, 44.8, 42.8, 41.1, 40.5]\n",
        "\n",
        "# Setting 3 both\n",
        "\n",
        "msrc_both_target_overall = [42.0, 43.4, 48.6, 53.2, 55.8]\n",
        "\n",
        "msrc_both_src_overall = [73.0, 70.6, 70.5, 67.6, 66.5]\n",
        "\n",
        "\n",
        "plt.figure(figsize=(9,7))\n",
        "plt.title(\"SLAKE Model Accuracy on Target VQA-RAD Data Across Retrieval Set Sizes\")\n",
        "plt.xlabel(\"Percent of Retrieval Set\")\n",
        "plt.ylabel(\"Accuracy\")\n",
        "\n",
        "# interpolate_plot(x, SLAKE_to_VQA_RAD_Overall, label=\"overall\", color=\"#78ca99\")\n",
        "# interpolate_plot(x, ground_truth_equals_retrieved_answer, label=\"ground truth == retrieved answer\", color=\"#FA5576\")\n",
        "# interpolate_plot(x, prediction_equals_retrieved_answer, label=\"prediction == retrieved answer\", color=\"#6c71f5\")\n",
        "plt.plot(percents, overall, label=\"In-Context Only\", color = \"#78ca99\", linewidth=4)\n",
        "plt.plot([10,20,50,80,90], msrc_target_overall, label=\"Further Finetune\", color = \"#FA5576\", linewidth=4)\n",
        "\n",
        "plt.plot([10,20,50,80,90], msrc_both_target_overall, label=\"Both\", color = \"#6c71f5\", linewidth=4)\n",
        "\n",
        "#plt.axhline(y = 71.3, color = 'black', linestyle = '--', label=\"Best Overall Accuracy\")\n",
        "\n",
        "#plt.plot(percents, closed, label=\"Closed\", color = \"#6c71f5\", linewidth=4)\n",
        "\n",
        "\n",
        "plt.legend(loc='upper left', prop={\"size\":12.5}, ncol=5, frameon=False)\n",
        "plt.savefig(\"Retrieval_Set_Size_Target.pdf\", dpi = 300)\n",
        "files.download(\"Retrieval_Set_Size_Target.pdf\")\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 470
        },
        "id": "0gSv_-QsLfIm",
        "outputId": "8548eaa2-0f34-448a-e9b1-a5db3aa9f8d3"
      },
      "execution_count": 12,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "\n",
              "    async function download(id, filename, size) {\n",
              "      if (!google.colab.kernel.accessAllowed) {\n",
              "        return;\n",
              "      }\n",
              "      const div = document.createElement('div');\n",
              "      const label = document.createElement('label');\n",
              "      label.textContent = `Downloading \"${filename}\": `;\n",
              "      div.appendChild(label);\n",
              "      const progress = document.createElement('progress');\n",
              "      progress.max = size;\n",
              "      div.appendChild(progress);\n",
              "      document.body.appendChild(div);\n",
              "\n",
              "      const buffers = [];\n",
              "      let downloaded = 0;\n",
              "\n",
              "      const channel = await google.colab.kernel.comms.open(id);\n",
              "      // Send a message to notify the kernel that we're ready.\n",
              "      channel.send({})\n",
              "\n",
              "      for await (const message of channel.messages) {\n",
              "        // Send a message to notify the kernel that we're ready.\n",
              "        channel.send({})\n",
              "        if (message.buffers) {\n",
              "          for (const buffer of message.buffers) {\n",
              "            buffers.push(buffer);\n",
              "            downloaded += buffer.byteLength;\n",
              "            progress.value = downloaded;\n",
              "          }\n",
              "        }\n",
              "      }\n",
              "      const blob = new Blob(buffers, {type: 'application/binary'});\n",
              "      const a = document.createElement('a');\n",
              "      a.href = window.URL.createObjectURL(blob);\n",
              "      a.download = filename;\n",
              "      div.appendChild(a);\n",
              "      a.click();\n",
              "      div.remove();\n",
              "    }\n",
              "  "
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "download(\"download_a74a72c5-ae9b-46ff-8370-af41ed2f9ef8\", \"Retrieval_Set_Size_Target.pdf\", 17371)"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 648x504 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.figure(figsize=(9,7))\n",
        "plt.title(\"SLAKE Model Accuracy on Source SLAKE data Across Retrieval Set Sizes\")\n",
        "plt.xlabel(\"Percent of Retrieval Set\")\n",
        "plt.ylabel(\"Accuracy\")\n",
        "\n",
        "# interpolate_plot(x, SLAKE_to_VQA_RAD_Overall, label=\"overall\", color=\"#78ca99\")\n",
        "# interpolate_plot(x, ground_truth_equals_retrieved_answer, label=\"ground truth == retrieved answer\", color=\"#FA5576\")\n",
        "# interpolate_plot(x, prediction_equals_retrieved_answer, label=\"prediction == retrieved answer\", color=\"#6c71f5\")\n",
        "#plt.plot(percents, overall, label=\"Retrieval\", color = \"#78ca99\", linewidth=4)\n",
        "plt.axhline(y = 71.3, color = '#78ca99', label=\"In-Context Only\", linewidth=4)\n",
        "plt.plot([10,20,50,80,90], msrc_src_overall, label=\"Further Finetune\", color = \"#FA5576\", linewidth=4)\n",
        "plt.plot([10,20,50,80,90], msrc_both_src_overall, label=\"Both\", color = \"#6c71f5\", linewidth=4)\n",
        "\n",
        "\n",
        "#plt.plot(percents, closed, label=\"Closed\", color = \"#6c71f5\", linewidth=4)\n",
        "\n",
        "\n",
        "plt.legend(loc='upper right', prop={\"size\":12.5}, ncol=5, frameon=False)\n",
        "plt.savefig(\"Retrieval_Set_Size_Source.pdf\", dpi = 300)\n",
        "files.download(\"Retrieval_Set_Size_Source.pdf\")\n",
        "\n",
        "\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 470
        },
        "id": "ak9bOFey-92p",
        "outputId": "801fcb49-63f2-4f38-c03c-f649d0be0d37"
      },
      "execution_count": 13,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "\n",
              "    async function download(id, filename, size) {\n",
              "      if (!google.colab.kernel.accessAllowed) {\n",
              "        return;\n",
              "      }\n",
              "      const div = document.createElement('div');\n",
              "      const label = document.createElement('label');\n",
              "      label.textContent = `Downloading \"${filename}\": `;\n",
              "      div.appendChild(label);\n",
              "      const progress = document.createElement('progress');\n",
              "      progress.max = size;\n",
              "      div.appendChild(progress);\n",
              "      document.body.appendChild(div);\n",
              "\n",
              "      const buffers = [];\n",
              "      let downloaded = 0;\n",
              "\n",
              "      const channel = await google.colab.kernel.comms.open(id);\n",
              "      // Send a message to notify the kernel that we're ready.\n",
              "      channel.send({})\n",
              "\n",
              "      for await (const message of channel.messages) {\n",
              "        // Send a message to notify the kernel that we're ready.\n",
              "        channel.send({})\n",
              "        if (message.buffers) {\n",
              "          for (const buffer of message.buffers) {\n",
              "            buffers.push(buffer);\n",
              "            downloaded += buffer.byteLength;\n",
              "            progress.value = downloaded;\n",
              "          }\n",
              "        }\n",
              "      }\n",
              "      const blob = new Blob(buffers, {type: 'application/binary'});\n",
              "      const a = document.createElement('a');\n",
              "      a.href = window.URL.createObjectURL(blob);\n",
              "      a.download = filename;\n",
              "      div.appendChild(a);\n",
              "      a.click();\n",
              "      div.remove();\n",
              "    }\n",
              "  "
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "download(\"download_fa0456c9-efd9-4c2d-a7f1-842d0957cb32\", \"Retrieval_Set_Size_Source.pdf\", 15877)"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 648x504 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "R1TEcDuAPqHC"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# CDE\n",
        "SLAKE_Question_Composition = {'Modality': 108, 'Position': 186, 'Organ': 253, 'Size': 65, 'Abnormality': 150, 'Quantity': 52, 'Plane': 58, 'Shape': 7, 'Color': 34, 'KG': 148}\n",
        "k = 5\n",
        "l = len(SLAKE_Question_Composition)\n",
        "slake_categories = sorted(SLAKE_Question_Composition, key = lambda x: SLAKE_Question_Composition.get(x))[l-k:]\n",
        "#order = sorted(slake_categories, key = lambda x: (SLAKE_DICT_NO_CHECKPOINT[x] + SLAKE_DICT_WITH_CHECKPOINT[x] + SLAKE_DICT_WITH_PRED_HEAD[x] + SLAKE_DICT_WITH_BAN[x]) / 4)\n",
        "SLAKE_WITH_CHECKPOINT_ORDERED = [CDE_SLAKE_DICT_WITH_CHECKPOINT[x] for x in slake_categories]\n",
        "SLAKE_NO_CHECKPOINT_ORDERED = [CDE_SLAKE_DICT_NO_CHECKPOINT[x] for x in slake_categories]\n",
        "SLAKE_ZERO_SHOT_ORDERED = [CDE_SLAKE_ZERO_SHOT[x] for x in slake_categories]\n",
        "c = 4\n",
        "plt.figure(figsize=(9,7))\n",
        "width = 0.05\n",
        "s = 0.23\n",
        "plt.title(\"VQA-RAD Model Accuracies on SLAKE Data\")\n",
        "\n",
        "plt.bar([(int(x) - s) / c for x in range(len(slake_categories))], SLAKE_ZERO_SHOT_ORDERED, width=width, label=\"Zero Shot\", color=\"#E5BA73\")\n",
        "\n",
        "plt.bar([(int(x)) / c for x in range(len(slake_categories))], SLAKE_NO_CHECKPOINT_ORDERED, width=width, label=\"MPR_Gen\", color=\"#cd5a3f\")\n",
        "\n",
        "plt.bar([(int(x) + s) / c for x in range(len(slake_categories))], SLAKE_WITH_CHECKPOINT_ORDERED, width=width, label=\"MPR_Gen_Init\", color=\"#6c71f5\")\n",
        "plt.xlabel(\"Question Type\")\n",
        "plt.ylabel(\"Accuracy\")\n",
        "plt.tight_layout()\n",
        "\n",
        "plt.legend(loc='upper right', prop={\"size\":12.5}, ncol=5, frameon=False)\n",
        "plt.xticks([x / c for x in range(len(slake_categories))], labels=[f\"{x}\\n{SLAKE_Question_Composition[x] / sum(SLAKE_Question_Composition.values()):.2f}\" for x in slake_categories])\n",
        "\n",
        "\n",
        "plt.savefig(\"VQA-RAD-SLAKE-Finegrained.pdf\", dpi = 300)\n",
        "files.download(\"VQA-RAD-SLAKE-Finegrained.pdf\")"
      ],
      "metadata": {
        "id": "Omx1LFyBKHql",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 521
        },
        "outputId": "8ec14a9f-f93a-4dd5-de01-eaac7e1b3eff"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "\n",
              "    async function download(id, filename, size) {\n",
              "      if (!google.colab.kernel.accessAllowed) {\n",
              "        return;\n",
              "      }\n",
              "      const div = document.createElement('div');\n",
              "      const label = document.createElement('label');\n",
              "      label.textContent = `Downloading \"${filename}\": `;\n",
              "      div.appendChild(label);\n",
              "      const progress = document.createElement('progress');\n",
              "      progress.max = size;\n",
              "      div.appendChild(progress);\n",
              "      document.body.appendChild(div);\n",
              "\n",
              "      const buffers = [];\n",
              "      let downloaded = 0;\n",
              "\n",
              "      const channel = await google.colab.kernel.comms.open(id);\n",
              "      // Send a message to notify the kernel that we're ready.\n",
              "      channel.send({})\n",
              "\n",
              "      for await (const message of channel.messages) {\n",
              "        // Send a message to notify the kernel that we're ready.\n",
              "        channel.send({})\n",
              "        if (message.buffers) {\n",
              "          for (const buffer of message.buffers) {\n",
              "            buffers.push(buffer);\n",
              "            downloaded += buffer.byteLength;\n",
              "            progress.value = downloaded;\n",
              "          }\n",
              "        }\n",
              "      }\n",
              "      const blob = new Blob(buffers, {type: 'application/binary'});\n",
              "      const a = document.createElement('a');\n",
              "      a.href = window.URL.createObjectURL(blob);\n",
              "      a.download = filename;\n",
              "      div.appendChild(a);\n",
              "      a.click();\n",
              "      div.remove();\n",
              "    }\n",
              "  "
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "download(\"download_c0cff328-afb0-490d-9898-b3af0948fab8\", \"VQA-RAD-SLAKE-Finegrained.pdf\", 17576)"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 648x504 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# CDE\n",
        "VQA_RAD_Question_Composition =  {'Presence': 171, 'Plane': 26, 'Other': 26, 'Abnormality': 56, 'Size': 46, 'Quantity': 6, 'Attribute': 20, 'Color': 4, 'Organ': 10, 'Position': 61, 'Modality': 33}\n",
        "k = 5\n",
        "l = len(VQA_RAD_Question_Composition)\n",
        "VQA_RAD_categories = sorted(VQA_RAD_Question_Composition, key = lambda x: VQA_RAD_Question_Composition.get(x))[l-k:]\n",
        "#order = sorted(slake_categories, key = lambda x: (SLAKE_DICT_NO_CHECKPOINT[x] + SLAKE_DICT_WITH_CHECKPOINT[x] + SLAKE_DICT_WITH_PRED_HEAD[x] + SLAKE_DICT_WITH_BAN[x]) / 4)\n",
        "VQA_RAD_WITH_CHECKPOINT_ORDERED = [CDE_VQA_RAD_DICT_WITH_CHECKPOINT[x] for x in VQA_RAD_categories]\n",
        "VQA_RAD_NO_CHECKPOINT_ORDERED = [CDE_VQA_RAD_DICT_NO_CHECKPOINT[x] for x in VQA_RAD_categories]\n",
        "VQA_RAD_ZERO_SHOT_ORDERED = [CDE_VQA_RAD_ZERO_SHOT[x] for x in VQA_RAD_categories]\n",
        "\n",
        "c = 4\n",
        "plt.figure(figsize=(9,7))\n",
        "width = 0.05\n",
        "s = 0.23\n",
        "plt.title(\"SLAKE Model Accuracies on VQA-RAD Data\")\n",
        "\n",
        "plt.bar([(int(x) - s) / c for x in range(len(slake_categories))], VQA_RAD_ZERO_SHOT_ORDERED, width=width, label=\"Zero Shot\", color=\"#E5BA73\")\n",
        "\n",
        "plt.bar([(int(x)) / c for x in range(len(slake_categories))], VQA_RAD_NO_CHECKPOINT_ORDERED, width=width, label=\"MPR_Gen\", color=\"#cd5a3f\")\n",
        "\n",
        "plt.bar([(int(x) + s) / c for x in range(len(slake_categories))], VQA_RAD_WITH_CHECKPOINT_ORDERED, width=width, label=\"MPR_Gen_Init\", color=\"#6c71f5\")\n",
        "\n",
        "#plt.axhline(y = 34.6, color = 'black', linestyle = '--', label=\"Zero Shot Accuracy\")\n",
        "plt.xlabel(\"Question Type\")\n",
        "plt.ylabel(\"Accuracy\")\n",
        "plt.tight_layout()\n",
        "\n",
        "plt.legend(loc='upper right', prop={\"size\":12.5}, ncol=5, frameon=False, borderpad=0)\n",
        "plt.xticks([x / c for x in range(len(VQA_RAD_categories))], labels=[f\"{x}\\n{VQA_RAD_Question_Composition[x] / sum(VQA_RAD_Question_Composition.values()):.2f}\" for x in VQA_RAD_categories])\n",
        "\n",
        "plt.savefig(\"SLAKE-VQA-RAD-Finegrained.pdf\", dpi = 300)\n",
        "files.download(\"SLAKE-VQA-RAD-Finegrained.pdf\")"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 521
        },
        "id": "ewSUB8HmVeWY",
        "outputId": "8839e4f7-b4a0-4154-d0a8-6b749fd67a32"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "\n",
              "    async function download(id, filename, size) {\n",
              "      if (!google.colab.kernel.accessAllowed) {\n",
              "        return;\n",
              "      }\n",
              "      const div = document.createElement('div');\n",
              "      const label = document.createElement('label');\n",
              "      label.textContent = `Downloading \"${filename}\": `;\n",
              "      div.appendChild(label);\n",
              "      const progress = document.createElement('progress');\n",
              "      progress.max = size;\n",
              "      div.appendChild(progress);\n",
              "      document.body.appendChild(div);\n",
              "\n",
              "      const buffers = [];\n",
              "      let downloaded = 0;\n",
              "\n",
              "      const channel = await google.colab.kernel.comms.open(id);\n",
              "      // Send a message to notify the kernel that we're ready.\n",
              "      channel.send({})\n",
              "\n",
              "      for await (const message of channel.messages) {\n",
              "        // Send a message to notify the kernel that we're ready.\n",
              "        channel.send({})\n",
              "        if (message.buffers) {\n",
              "          for (const buffer of message.buffers) {\n",
              "            buffers.push(buffer);\n",
              "            downloaded += buffer.byteLength;\n",
              "            progress.value = downloaded;\n",
              "          }\n",
              "        }\n",
              "      }\n",
              "      const blob = new Blob(buffers, {type: 'application/binary'});\n",
              "      const a = document.createElement('a');\n",
              "      a.href = window.URL.createObjectURL(blob);\n",
              "      a.download = filename;\n",
              "      div.appendChild(a);\n",
              "      a.click();\n",
              "      div.remove();\n",
              "    }\n",
              "  "
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "download(\"download_5235cee6-c3e7-4872-8ec0-8e380bcc0d4b\", \"SLAKE-VQA-RAD-Finegrained.pdf\", 16462)"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 648x504 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "\n",
        "SLAKE_Question_Composition = {'Modality': 108, 'Position': 186, 'Organ': 253, 'Size': 65, 'Abnormality': 150, 'Quantity': 52, 'Plane': 58, 'Shape': 7, 'Color': 34, 'KG': 148}\n",
        "slake_categories = sorted(SLAKE_Question_Composition, key = lambda x: SLAKE_Question_Composition.get(x))\n",
        "#order = sorted(slake_categories, key = lambda x: (SLAKE_DICT_NO_CHECKPOINT[x] + SLAKE_DICT_WITH_CHECKPOINT[x] + SLAKE_DICT_WITH_PRED_HEAD[x] + SLAKE_DICT_WITH_BAN[x]) / 4)\n",
        "SLAKE_WITH_CHECKPOINT_ORDERED = [SLAKE_DICT_WITH_CHECKPOINT[x] for x in slake_categories]\n",
        "SLAKE_NO_CHECKPOINT_ORDERED = [SLAKE_DICT_NO_CHECKPOINT[x] for x in slake_categories]\n",
        "SLAKE_PRED_HEAD_ORDERED = [SLAKE_DICT_WITH_PRED_HEAD[x] for x in slake_categories]\n",
        "SLAKE_PRED_HEAD_BAN_ORDERED = [SLAKE_DICT_WITH_BAN[x] for x in slake_categories]\n",
        "\n",
        "\n",
        "\n",
        "plt.figure(figsize=(18,7))\n",
        "width = 0.15\n",
        "s = 0.08\n",
        "plt.title(\"Accuracies Across Question Categories for SLAKE Data\")\n",
        "\n",
        "plt.bar([int(x) - s * 3 for x in range(len(slake_categories))], SLAKE_NO_CHECKPOINT_ORDERED, width=width, label=\"MPR_Gen\", color=\"#6c71f5\")\n",
        "plt.bar([int(x) - s for x in range(len(slake_categories))], SLAKE_WITH_CHECKPOINT_ORDERED, width=width, label=\"MPR_Gen_Init\", color=\"#cd5a3f\")\n",
        "plt.bar([int(x) + s for x in range(len(slake_categories))], SLAKE_PRED_HEAD_ORDERED, width=width, label=\"MPR_Disc\", color=\"#78ca99\")\n",
        "plt.bar([int(x) + s * 3 for x in range(len(slake_categories))], SLAKE_PRED_HEAD_BAN_ORDERED, width=width, label=\"MPR_Disc_BAN\", color=\"#E5BA73\")\n",
        "plt.axhline(y = 80.9, color = 'black', linestyle = '--', label=\"Best Overall Accuracy\")\n",
        "\n",
        "plt.tight_layout()\n",
        "\n",
        "plt.legend(loc='upper right', prop={\"size\":14}, ncol=5, frameon=False, borderpad=0)\n",
        "plt.xticks(range(len(slake_categories)), labels=[f\"{x}\\n{SLAKE_Question_Composition[x] / sum(SLAKE_Question_Composition.values()):.2f}\" for x in slake_categories])\n",
        "\n",
        "\n",
        "plt.savefig(\"SLAKE-Finegrained.pdf\", dpi = 300)\n",
        "files.download(\"SLAKE-Finegrained.pdf\")"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 517
        },
        "id": "JJGbFnGjG0dw",
        "outputId": "be82e281-d373-459e-fc6e-36c8f6fe229a"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "\n",
              "    async function download(id, filename, size) {\n",
              "      if (!google.colab.kernel.accessAllowed) {\n",
              "        return;\n",
              "      }\n",
              "      const div = document.createElement('div');\n",
              "      const label = document.createElement('label');\n",
              "      label.textContent = `Downloading \"${filename}\": `;\n",
              "      div.appendChild(label);\n",
              "      const progress = document.createElement('progress');\n",
              "      progress.max = size;\n",
              "      div.appendChild(progress);\n",
              "      document.body.appendChild(div);\n",
              "\n",
              "      const buffers = [];\n",
              "      let downloaded = 0;\n",
              "\n",
              "      const channel = await google.colab.kernel.comms.open(id);\n",
              "      // Send a message to notify the kernel that we're ready.\n",
              "      channel.send({})\n",
              "\n",
              "      for await (const message of channel.messages) {\n",
              "        // Send a message to notify the kernel that we're ready.\n",
              "        channel.send({})\n",
              "        if (message.buffers) {\n",
              "          for (const buffer of message.buffers) {\n",
              "            buffers.push(buffer);\n",
              "            downloaded += buffer.byteLength;\n",
              "            progress.value = downloaded;\n",
              "          }\n",
              "        }\n",
              "      }\n",
              "      const blob = new Blob(buffers, {type: 'application/binary'});\n",
              "      const a = document.createElement('a');\n",
              "      a.href = window.URL.createObjectURL(blob);\n",
              "      a.download = filename;\n",
              "      div.appendChild(a);\n",
              "      a.click();\n",
              "      div.remove();\n",
              "    }\n",
              "  "
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "download(\"download_5f3a8794-73f8-4163-900c-504eb41b6d3a\", \"SLAKE-Finegrained.pdf\", 19156)"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1296x504 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "import matplotlib\n",
        "VQA_RAD_WITH_CHECKPOINT = {\"Abnormality\": 82.1,\n",
        "\"Attribute\": 85.0,\n",
        "\"Color\": 100.0,\n",
        "\"Modality\": 54.5,\n",
        "\"Organ\": 50.0,\n",
        "\"Other\": 23.1,\n",
        "\"Plane\": 84.6,\n",
        "\"Position\": 72.1,\n",
        "\"Presence\": 74.9,\n",
        "\"Quantity\": 66.7,\n",
        "\"Size\": 80.4}\n",
        "\n",
        "VQA_RAD_NO_CHECKPOINT = {\"Abnormality\": 67.9,\n",
        "\"Attribute\": 95.0,\n",
        "\"Color\": 100.0,\n",
        "\"Modality\": 51.5,\n",
        "\"Organ\": 60.0,\n",
        "\"Other\": 23.1,\n",
        "\"Plane\": 76.9,\n",
        "\"Position\": 68.9,\n",
        "\"Presence\": 73.1,\n",
        "\"Quantity\": 66.7,\n",
        "\"Size\": 84.8}\n",
        "\n",
        "VQA_RAD_PRED_HEAD = {\"Abnormality\": 67.9,\n",
        "\"Attribute\": 90.0,\n",
        "\"Color\": 100.0,\n",
        "\"Modality\": 39.4,\n",
        "\"Organ\": 40.0,\n",
        "\"Other\": 26.9,\n",
        "\"Plane\": 65.4,\n",
        "\"Position\": 72.1,\n",
        "\"Presence\": 74.9,\n",
        "\"Quantity\": 83.3,\n",
        "\"Size\": 82.6,}\n",
        "\n",
        "VQA_RAD_PRED_HEAD_BAN = {\"Abnormality\": 83.9,\n",
        "\"Attribute\": 95.0,\n",
        "\"Color\": 100.0,\n",
        "\"Modality\": 42.4,\n",
        "\"Organ\": 40.0,\n",
        "\"Other\": 26.9,\n",
        "\"Plane\": 76.9,\n",
        "\"Position\": 75.4,\n",
        "\"Presence\": 76.0,\n",
        "\"Quantity\": 83.3,\n",
        "\"Size\": 87.0}\n",
        "\n",
        "matplotlib.rcParams.update({'font.size': 18, 'font.weight': \"normal\"})\n",
        "vqa_rad_categories = list(VQA_RAD_PRED_HEAD.keys())\n",
        "VQA_RAD_QUESTION_COMPOSITION = {'Presence': 171, 'Plane': 26, 'Other': 26, 'Abnormality': 56, 'Size': 46, 'Quantity': 6, 'Attribute': 20, 'Color': 4, 'Organ': 10, 'Position': 61, 'Modality': 33}\n",
        "order = sorted(vqa_rad_categories, key = lambda x: VQA_RAD_QUESTION_COMPOSITION.get(x))\n",
        "VQA_RAD_WITH_CHECKPOINT_ORDERED = [VQA_RAD_WITH_CHECKPOINT[x] for x in order]\n",
        "VQA_RAD_NO_CHECKPOINT_ORDERED = [VQA_RAD_NO_CHECKPOINT[x] for x in order]\n",
        "VQA_RAD_PRED_HEAD_ORDERED = [VQA_RAD_PRED_HEAD[x] for x in order]\n",
        "VQA_RAD_PRED_HEAD_BAN_ORDERED = [VQA_RAD_PRED_HEAD_BAN[x] for x in order]\n",
        "\n",
        "\n",
        "plt.figure(figsize=(18,7))\n",
        "width = 0.15\n",
        "s = 0.08\n",
        "plt.title(\"Accuracies Across Question Categories for VQA-RAD Data\")\n",
        "\n",
        "plt.bar([int(x) - s * 3 for x in range(len(order))], VQA_RAD_NO_CHECKPOINT_ORDERED, width=width, label=\"MPR_Gen\", color=\"#cd5a3f\")\n",
        "plt.bar([int(x) - s  for x in range(len(order))], VQA_RAD_WITH_CHECKPOINT_ORDERED, width=width, label=\"MPR_Gen_Init\", color=\"#6c71f5\")\n",
        "\n",
        "plt.bar([int(x) + s for x in range(len(order))], VQA_RAD_PRED_HEAD_ORDERED, width=width, label=\"MPR_Disc\", color=\"#78ca99\")\n",
        "plt.bar([int(x) + s * 3 for x in range(len(order))], VQA_RAD_PRED_HEAD_BAN_ORDERED, width=width, label=\"MPR_Disc_BAN\", color=\"#E5BA73\")\n",
        "plt.axhline(y = 73.2, color = 'black', linestyle = '--', label=\"Best Overall Accuracy\")\n",
        "\n",
        "plt.tight_layout()\n",
        "plt.legend(loc='upper right', prop={\"size\":14}, ncol=5, frameon=False)\n",
        "plt.xticks(range(len(order)), labels=[f\"{x}\\n{VQA_RAD_QUESTION_COMPOSITION[x] / sum(VQA_RAD_QUESTION_COMPOSITION.values()):.2f}\" for x in order])\n",
        "\n",
        "plt.savefig(\"VQA-RAD-Finegrained.pdf\", dpi = 300)\n",
        "files.download(\"VQA-RAD-Finegrained.pdf\")"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 517
        },
        "id": "qtuoo4Z_nzKH",
        "outputId": "5136fff7-d837-460f-a340-fdb49a68913d"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "\n",
              "    async function download(id, filename, size) {\n",
              "      if (!google.colab.kernel.accessAllowed) {\n",
              "        return;\n",
              "      }\n",
              "      const div = document.createElement('div');\n",
              "      const label = document.createElement('label');\n",
              "      label.textContent = `Downloading \"${filename}\": `;\n",
              "      div.appendChild(label);\n",
              "      const progress = document.createElement('progress');\n",
              "      progress.max = size;\n",
              "      div.appendChild(progress);\n",
              "      document.body.appendChild(div);\n",
              "\n",
              "      const buffers = [];\n",
              "      let downloaded = 0;\n",
              "\n",
              "      const channel = await google.colab.kernel.comms.open(id);\n",
              "      // Send a message to notify the kernel that we're ready.\n",
              "      channel.send({})\n",
              "\n",
              "      for await (const message of channel.messages) {\n",
              "        // Send a message to notify the kernel that we're ready.\n",
              "        channel.send({})\n",
              "        if (message.buffers) {\n",
              "          for (const buffer of message.buffers) {\n",
              "            buffers.push(buffer);\n",
              "            downloaded += buffer.byteLength;\n",
              "            progress.value = downloaded;\n",
              "          }\n",
              "        }\n",
              "      }\n",
              "      const blob = new Blob(buffers, {type: 'application/binary'});\n",
              "      const a = document.createElement('a');\n",
              "      a.href = window.URL.createObjectURL(blob);\n",
              "      a.download = filename;\n",
              "      div.appendChild(a);\n",
              "      a.click();\n",
              "      div.remove();\n",
              "    }\n",
              "  "
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "download(\"download_653173e5-2c43-422f-918e-059328305200\", \"VQA-RAD-Finegrained.pdf\", 18590)"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1296x504 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.barh(slake_categories, baseline_diff)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 283
        },
        "id": "vK_azLGXKuwL",
        "outputId": "4b525a5c-028a-4e46-927a-9ac44fb5e6ce"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "<BarContainer object of 10 artists>"
            ]
          },
          "metadata": {},
          "execution_count": 21
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.barh(slake_categories, checkpoint_diff)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 283
        },
        "id": "FClYbvvULAQJ",
        "outputId": "4269f60e-ba8b-4d1d-ac75-e89220da30ce"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "<BarContainer object of 10 artists>"
            ]
          },
          "metadata": {},
          "execution_count": 25
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.barh(slake_categories, pred_head_diff)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 283
        },
        "id": "a4QGBw1kLLbw",
        "outputId": "0d6c7dd3-0a4e-48c3-d1c9-e201302efef5"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "<BarContainer object of 10 artists>"
            ]
          },
          "metadata": {},
          "execution_count": 26
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "plt.barh(slake_categories, ban_diff)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 283
        },
        "id": "ps6ZN9D9LQSZ",
        "outputId": "debfdf71-74a4-4072-d0b1-8209c48e1ee4"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "<BarContainer object of 10 artists>"
            ]
          },
          "metadata": {},
          "execution_count": 27
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ],
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaAAAAD4CAYAAACqnDJ3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAcqElEQVR4nO3de7hcVZnn8e/PhEvocM8RoSEcpEEmxJBOCloYLgFUBFFAw22CEJROO9jYMpPujsYRcZoWFUcbEJg0lwREYLiISADBQCRCI5wTciHcL0EFW0+4gxAgvPPHXkV2ijr3qtpV5/w+z3Oe2rXW2mu/tVPJe9baO3spIjAzM2u09xUdgJmZDU9OQGZmVggnIDMzK4QTkJmZFcIJyMzMCjGy6ABayZgxY6K9vb3oMMzMWkpnZ+eqiGirLHcC6of29nY6OjqKDsPMrKVIerpauafgzMysEE5AZmZWCCcgMzMrhBOQmZkVwgnIzMwK4QRkZmaFcAIyM7NCOAGZmVkh/B9RzWzYaZ81v2HHWnnmJxt2rFbjEZCZmRXCCcjMzArhBGRmZoVwAjIzs0IMiQQkabakFZKWSVoi6W8kXShpXNGxmZlZdS1/F5ykPYFDgUkRsVrSGGD9iDip4NDMzKwHQ2EEtDWwKiJWA0TEqoh4VtJCSSVJn06joiWSHpH0FICkyZJ+JalT0i8kbV3opzAzG2aGQgK6FdhO0qOSzpO0X74yIm6IiIkRMRFYCpwlaT3gHGBqREwGLgbOqNa5pBmSOiR1dHV11fmjmJkNHy0/BRcRr0qaDOwD7A9cJWlWZTtJ/wS8HhE/kjQeGA/cJglgBPCHbvqfA8wBKJVKUZ9PYWY2/LR8AgKIiDXAQmChpOXACfl6SR8FjgT2LRcBKyJiz0bGaWZma7X8FJykD0naKVc0EXg6V7898CPgyIh4PRU/ArSlGxiQtJ6kXRsVs5mZDY0R0GjgHEmbAW8DjwMzgGtS/XRgS+D6NN32bEQcImkqcLakTcnOww+BFQ2O3cxs2Gr5BBQRncBeVaqmpNcO4PQq+y1h7ZScmZk1WMtPwZmZWWtyAjIzs0K0/BScmVl/eY2e5uARkJmZFcIJyMzMCuEEZGZmhfA1oAZp5Br0ZtY8fL2pex4BmZlZIZyAzMysEE5AZmZWCCcgMzMrRNMmIEmzJa2QtCytZvo3klamJbfNzKzFNeVdcGmZhEOBSRGxOiWd9QsOy8zMaqhZR0BbA6siYjVARKyKiGdT3SmSFktaLmkXAEl7SPoPSfdLulvSh1L5dEk/k7RQ0mOSTisfQNJxku5No6v/K2lEoz+kmdlw1qwJ6FZgO0mPSjpP0n65ulURMQk4H5iZyh4G9omIvwa+Afxrrv0ewGeBCcCRkkqS/gtwNPBfI2IisAaYVi0QSTMkdUjq6OrqquVnNDMb1ppyCi4iXpU0GdgH2B+4StKsVH1deu0EPpO2NwXmpZVRA1gv191tEfEcgKTrgL3JFq6bDNyXFqkbBfypm1jmAHMASqVS1OQDmplZcyYggIhYAywEFkpaDpyQqlan1zWsjf9/A3dExBGS2tN+73ZV2TUgYF5EfLXmgZuZWZ805RScpA+l0UzZRODpHnbZFHgmbU+vqPuYpC0kjQIOB+4CFgBTJb0/HW8LSdvXJHgzM+uTpkxAwGiyKbUHJS0DxgHf7KH9d4FvS7qf947q7gWuBZYB10ZER0Q8CHwduDX1fxvZjQ9mZtYgTTkFFxGdwF5VqtpzbTqAKWn7P4Cdc+2+ntv+fUQcXuUYVwFX1SBcMzMbgGYdAZmZ2RDXlCOgWomIucDcgsMwM7MqPAIyM7NCDOkRUDPxolRmZuvyCMjMzArhBGRmZoVwAjIzs0I4AZmZWSGcgMzMrBBOQGZmVggnIDMzK0TDEpCkbdPqpI9JelLSuZI2qPExpkjaK/f+i5KOT9vTJW1Ty+OZmdnANSQBKVv17Trg+ojYCdiJbBG479b4UFPIPcQ0Ii6IiEvT2+mAE5CZWZNo1JMQDgDeiIhLIFtsTtKpwNOSHgN2iYi/B5B0I3BWRCyUdD6wO1myuiYiTkttVgLzgE+RrX56JPAG8EVgjaTjgFOAA4FXgZVACbhc0uvAbOBvy0/JlvQx4OSIOKLuZ8LMzIDGTcHtSraE9rsi4mWyxNBTEpwdESVgArCfpAm5ulURMQk4H5gZESuBC4AfRMTEiFiUO9Y1QAcwLSImAjcBu0hqS01OBC4exOczM7N+avabEI6StBi4nyyJjcvVXZdeO8mtE9QXERHAZcBxkjYD9gRurtZW0gxJHZI6urq6+hm+mZl1p1EJ6EFgcr5A0ibAB4DnKuLYMNXvAMwEDoyICcD8cl2yOr2uYWBTiZcAxwHHAldHxNvVGkXEnIgoRUSpra2tWhMzMxuARiWgBcBGuTvSRgDfB84FngImSnqfpO2APdI+mwCvAS9J2go4uA/HeQXYuC91EfEs8CzZ6qmX9PsTmZnZoDQkAaUpryOAqemmg+eAdyLiDOAusiT0IHA2sDjts5Rs6u1h4CepXW9+DhwhaYmkfSrq5gIXpLpRqexy4HcR8dBgPp+ZmfWfstzQ4INm/1fnCuCIiFjc8ADWxnEucH9EXNSX9qVSKTo6OuoclZnZ0CKpM91Qto5CFqSLiLuB7Ys4dpmkTrIpvv9ZZBxmZsPVsF0RNSIm997KzMzqpdlvwzYzsyHKCcjMzArhBGRmZoVwAjIzs0I4AZmZWSGG7V1wZmaN0D5rfs36WnnmJ2vWVzPwCMjMzArhBGRmZoVwAjIzs0I4AZmZWSEKS0CS1qQnUz8g6WpJG/Vz/20kXZO2J0o6JFf3aUmzah2zmZnVTpEjoNfT0tnjgTeBL/Zn54h4NiKmprcTgUNydTdExJm1C9XMzGqtWabgFgF/JWkLSddLWibpHkkTACTtl0ZLSyTdL2ljSe1p9LQ+8C3g6FR/tKTpaakFUrvbU58LJI1N5XMlnS3pbklPSprabXRmZlZzhScgSSPJVjtdDpxOtj7PBOBrwKWp2UzgSxExEdgHeL28f0S8CXwDuCqNqK6qOMQ5wLzU5+Vki96VbQ3sDRwKVB0xSZohqUNSR1dX1+A+rJmZvavIBDRK0hKgA/gtcBFZMrgMICJuB7aUtAnZaqj/R9KXgc0i4u1+HGdPshVVSX3vnau7PiLeiYgHga2q7RwRcyKiFBGltra2fhzWzMx6UuSTEF5PI5p3SaraMCLOlDSf7DrPXZIOAt6oQQyr84evQX9mZtZHhU/BVVgETAOQNAVYFREvS9oxIpZHxHeA+4BdKvZ7Bdi4mz7vBo5J29PSMczMrGDNloC+CUyWtIzsmswJqfwr6YaDZcBbwM0V+90BjCvfhFBRdwpwYtr3c8A/1C16MzPrs8Km4CJidJWy54HDq5SfUqWLlcD43H67V9TPTXVPAwdU6XN6b/GYmVn9NNsIyMzMhgknIDMzK4TXAzIzq6OhtoZPLXkEZGZmhXACMjOzQjgBmZlZIXwNyMyGvPZZ8ws7tq8Bdc8jIDMzK4QTkJmZFcIJyMzMCuEEZGZmhWiJBCRpTXrQ6AOSrpa0USp/tejYzMxsYFoiAZHWDoqI8cCbwBeLDsjMzAanVRJQ3iLgr/IFkkZLWiBpsaTlkg5L5e2SHpL075JWSLpV0qhUt6OkWyR1SlokqXKNITMzq6OWSkCSRgIHA8srqt4AjoiIScD+wPe1dnnVnYAfRcSuwIvAZ1P5HOCUiJgMzATO6+aYMyR1SOro6uqq7QcyMxvGWuU/oo6StCRtLwIuqqgX8K+S9gXeAf4S2CrVPRUR5X07gXZJo4G9gKtzy4BvUO3AETGHLFlRKpWiBp/FzMxonQT0ekRM7KF+GtAGTI6ItyStBDZMdatz7dYAo8hGfi/20qeZmdVRS03B9WBT4E8p+ewPbN9T44h4GXhK0pEAyuzWgDjNzCwZKgnocqAkaTlwPPBwH/aZBnxB0lJgBXBYHeMzM7MKLTEFFxGjeyqPiFXAnt3sPj7X/qzc9lPAJ2oYppmZ9cNQGQGZmVmLcQIyM7NCtMQUnJnZYHhNnubkEZCZmRXCCcjMzArhBGRmZoXwNSAzszpqnzW/6BBqoh7X0TwCMjOzQjgBmZlZIZyAzMysEE5AZmZWiKZOQJK2lfQzSY9JekLSv0lav+i4zMxs8Jo2AaUVTa8Dro+InYCdgdHAGRXtfCefmVkLauZ/vA8A3oiISwAiYo2kU8nW8Sk/yXo0MELSwcBcsidfPwJsA3wpIjoknQ/sTrYQ3TURcRpAWrRuHvApYD3gyIjoyzIOZmZWA82cgHYlW0L7XRHxsqTfksU9CZgQEc9Lmgm8EBHjJI0HluR2m53ajAAWSJoQEctS3aqImCTpZGAmcFJlEJJmADMAxo4dW+vPaGY2bDXtFFwf3BYRz6ftvYErASLiAWBZrt1RkhYD95MltXG5uuvSayfQXu0gETEnIkoRUWpra6th+GZmw1szJ6AHgcn5AkmbAGOBt4HXeutA0g5kI5sDI2ICMB/YMNdkdXpdQ3OPBs3MhpxmTkALgI0kHQ+QptC+T3at588Vbe8CjkrtxgEfTuWbkCWqlyRtBRxc/7DNzKwvmjYBRUQARwBHSnoMeBR4A/halebnAW2SHgT+BVgBvBQRS8mm3h4GfkKWqMzMrAk09bRTRPyO7C61SnPTT9kbwHER8YakHYFfAk+nPqZ303d7brsDmFKDkM3MrI+aOgH1w0bAHZLWAwScHBFvFhyTmZn1YEgkoIh4BSgVHYeZmfXdkEhAZmbNqh7r6AwVTXsTgpmZDW1OQGZmVggnIDMzK4QTkJmZFcIJyMzMCuEEZGZmhXACMjOzQjgBmZlZIRqWgCSFpB/n3o+U1CXpxn72s1LSmL62kXR3em2X9N8GEruZmdVeI0dArwHjJY1K7z8GPFPvg0bEXmmzHXACMjNrEo2egrsJKD+X4ljginKFpC0kXS9pmaR7JE1I5VtKulXSCkkXkj1stLzP9ZI6U92MageU9GraPBPYR9ISSadKulPSxFy7X0varbYf18zMutPoBHQlcIykDYEJwG9ydacD96eVS78GXJrKTwN+HRG7Aj8lWxG17PMRMZnsQaRflrRlD8eeBSyKiIkR8QPgImA6gKSdgQ3T+kHrkDRDUoekjq6urv5/YjMzq6qhCSgilpFNhR1LNhrK2xu4LLW7HdgyLcG9L/DjVD4feCG3z5clLQXuAbYDdupHOFcDh6YlHD7PuusL5WOeExGliCi1tbX1o3szM+tJEU/DvgE4i2wBuJ5GLD2SNAX4KLBnRPxZ0kJgw77un/a5DTiMbDnvyQONxczM+q+I27AvBk6PiOUV5YuAafBuclkVES8Dd5JuHpB0MLB5ar8p8EJKJLsAH+nluK8AG1eUXQicDdwXES+8dxczM6uXhiegiPh9RJxdpeqbwGRJy8huGDghlZ8O7CtpBfAZ4Lep/BZgpKSHUvt7ejn0MmCNpKWSTk2xdAIvA5cM4iOZmdkAKCKKjqEwkrYBFgK7RMQ7vbUvlUrR0dFR97jMzIYSSZ0R8Z5Vq4ftkxAkHU92F97sviQfMzOrrWG7JHdEXMraW73NzKzBhu0IyMzMiuUEZGZmhXACMjOzQjgBmZlZIYbtTQhmZo3QPmt+0SEMysozP9l7owHyCMjMzArhBGRmZoVwAjIzs0I4AZmZWSGGdALKrYaKpEMkPSpp+/T+uLT66or0gNILJW1WXLRmZsPLsLgLTtKBZMsuHBQRT0v6BHAqcHBEPCNpBNnTt7cCXiwwVDOzYWPIJyBJ+wL/DhwSEU+k4tnAzIh4BiAi1pCtU2RmZg0y1BPQBsD1wJSIeDhXviuwuJiQzMwMhvg1IOAt4G7gC901kPRhSUskPSHp6Cr1MyR1SOro6uqqZ6xmZsPKUE9A7wBHAXtI+lqufAUwCSAilkfEROBmYFRlBxExJyJKEVFqa2trRMxmZsPCUE9ARMSfgU8C0ySVR0LfBs6StG2u6XuSj5mZ1c9QvwYEQEQ8n+58u1NSV0TcIKkNuDndAfci8ADwi0IDNTMbRoZ0AoqI0bnt3wE75N7PA+YVEZeZmQ2DKTgzM2tOTkBmZlYIJyAzMyvEkL4GZGZWtHou6NbqPAIyM7NCOAGZmVkhnIDMzKwQvgZkw0b7rPlFh2DDkK8Bdc8jIDMzK4QTkJmZFcIJyMzMCuEEZGZmhWi5BCTpA5KuTAvIdUq6SdLO3bRtl/RAo2M0M7PetVQCkiTgp8DCiNgxIiYDXwW2qlH/vivQzKxBWioBAfsDb0XEBeWCiFgK/FrS9yQ9IGl5N0trbyjpklR/v6T9U/l0STdIuh1Y0LBPYmY2zLXab/zjgc4q5Z8BJgK7AWOA+yTdWdHmS0BExIcl7QLcmpu6mwRMiIjnKzuWNAOYATB27NjafAozM2u5EVB39gauiIg1EfFH4FfA7lXa/BggIh4GngbKCei2askntZ0TEaWIKLW1tdUnejOzYajVEtAKYHId+n2tDn2amVkPWi0B3Q5skKbFAJA0AXgROFrSCEltwL7AvRX7LgKmpX12BsYCjzQkajMze4+WugYUESHpCOCHkv4ZeANYCXwFGA0sBQL4p4j4T0ntud3PA86XtBx4G5geEauzG+vMzKzRWioBAUTEs8BRVar+Mf3k264ku3GBiHgDOLFKf3OBuTUO08zMetFqU3BmZjZEOAGZmVkhWm4KzmygvC6LWXPxCMjMzArhBGRmZoVwAjIzs0L4GpCZWR21z5pf1/5b+dqmR0BmZlYIJyAzMyuEE5CZmRXCCcjMzArRpwQk6XBJkRZyQ9IUSTfWN7SBkbRQUilt3yRps/RzctGxmZnZWn0dAR0L/Dq91o2kmt6VFxGHRMSLwGaAE5CZWRPpNQFJGk22mugXgGNyVZtImi/pEUkXSHpfav+qpDMkLZV0j6StUnm7pNslLZO0QNLYVD437f8b4Lvp/flp3yfTaOtiSQ9JmpuL63xJHZJWSDq9m9hXShoDnAnsKGmJpO9JulTS4bl2l0s6rL8nz8zMBq4vI6DDgFsi4lHgOUnlFUn3AE4BxgE7Ap9J5X8B3BMRuwF3An+bys8B5kXEBOBy4OzcMbYF9oqI/5Hebw7sCZwK3AD8ANgV+LCkianN7IgoAROA/dLCdN2ZBTwRERMj4h+Bi4DpAJI2BfYCqt6sL2lGSnQdXV1dPRzCzMz6oy8J6FjgyrR9JWun4e6NiCcjYg1wBdkoCeBNoHx9qBNoT9t7Aj9J25fl2gNcnfop+3lEBLAc+GNELI+Id8iW5C73d5SkxcD9ZMlpXB8+CwAR8Stgp7R66rHAtRHxdjdt50REKSJKbW1tfT2EmZn1osdrLpK2AA4gG3kEMIJsxdH56TWv/P6tlDwA1vR2jOS1iver0+s7ue3y+5GSdgBmArtHxAtpam7DPhwn71LgOLJpxfcsVGdmZvXV2whoKnBZRGwfEe0RsR3wFLAPsIekHdK1n6PJblLoyd2svYY0DVg0iLg3IUtaL6VrTAf30v4VYOOKsrlkS3kTEQ8OIhYzMxuA3hLQscBPK8quTeX3AecCD5Elpcp2lU4BTpS0DPgc8A/9jjaJiKVkU28Pk03r3dVL++eAuyQ9IOl7qeyPKfZLBhqHmZkNnNbOlg0vkjYiu8Y0KSJe6ss+pVIpOjo66huYmQ0pfhgpSOpMN42tY1g+CUHSR8lGP+f0NfmYmVltDcvlGCLil8D2RcdhZjacDcsEZGbWKK0wRVaUYTkFZ2ZmxXMCMjOzQjgBmZlZIZyAzMysEE5AZmZWCCcgMzMrhBOQmZkVwgnIzMwK4QRkZmaFGLYPIx0ISV3A08AYYFXB4fSXY66/VosXWi/mVosXHDPA9hHxnhU9nYAGQFJHtSe7NjPHXH+tFi+0XsytFi845p54Cs7MzArhBGRmZoVwAhqYOUUHMACOuf5aLV5ovZhbLV5wzN3yNSAzMyuER0BmZlYIJyAzMyuEE1COpC0k3SbpsfS6eTftbpH0oqQbK8rnSnpK0pL0MzGVS9LZkh6XtEzSpCaK+XJJj0h6QNLFktZL5VMkvZT7LN9oknh3kPSbdC6vkrR+Kt8gvX881bfXIt5+xnxCavOYpBNS2ca5c7hE0ipJP0x10yV15epOaoaYU/nC9L0ox/b+VF6X8zzIc7yRpPmSHpa0QtKZufY1P8eSPpHOzeOSZlWp7/YcSfpqKn9E0kF97bOIeCV9TFKnpOXp9YDcPlW/H/0WEf5JP8B3gVlpexbwnW7aHQh8CrixonwuMLVK+0OAmwEBHwF+00QxH5LiEnAF8N9T+ZTKtk0S7/8DjknbF+TiPRm4IG0fA1zVyJiBLYAn0+vmaXvzKu06gX3T9nTg3KK+yz3FDCwESlX2qct5Hky8wEbA/qnN+sAi4OB6nGNgBPAE8MF0rKXAuL6cI2Bcar8BsEPqZ0Rf+iwo3r8Gtknb44FncvtU/X7098cjoHUdBsxL2/OAw6s1iogFwCv97PfSyNwDbCZp60FFum7fA445Im5KcQVwL7BtjeLqzoDjlSTgAOCaKvvn+70GODC1b1TMBwG3RcTzEfECcBvwiYr4dwbeT/YPZL3VJOZe+q3leR5wvBHx54i4AyAi3gQWU7/v8R7A4xHxZDrWlSn2vO7O0WHAlRGxOiKeAh5P/fWlz4bHGxH3R8SzqXwFMErSBjWKC/AUXKWtIuIPafs/ga0G0McZyqbZfpD7w/pL4He5Nr9PZbVQi5hRNvX2OeCWXPGekpZKulnSroOMs2ww8W4JvBgRb6f3+fP47jlO9S+l9rXQl5j78mdc/u0yf+vpZ9P35RpJ29UoXqhNzJek6ZX/lUsy9TrPNTnHkjYjGzkvyBXX8hz35c+5u3PU3b71/PdhMPHmfRZYHBGrc2XVvh/9MnIgO7UySb8EPlClanb+TUSEpP7eo/5Vsr8865PdR//PwLcGEmdenWMuOw+4MyLKv50vJnt+06uSDgGuB3ZqonhrqkExH0OW5Mt+DlwREasl/R3Zb6EHVN2zijrHPC0inpG0MXBtivvSfvaxjnqfY0kjyaaRz46IJ1PxoM6xQfrl8zvAx3PFNfl+DLsEFBEf7a5O0h8lbR0Rf0hTZH/qZ9/l3+BWS7oEmJnePwPkf/PaNpUVHnPq4zSgDfi73DFfzm3fJOk8SWMiotcHFNYx3ufIpi9Hpt/U8uexfI5/n/4h2jS175MaxPwM2XWzsm3J5snLfewGjIyIztwx8/FdSHYdpM/qGXNEPJNeX5H0E7KpnEsZxHmu9zkm+6XvsYj4Ye6YgzrH3cTQ29/l7s5RT/sO+N+HOsaLpG2BnwLHR8QT5R16+H70i6fg1nUDUL4T6ATgZ/3ZuXxdJw1HDwceyPV7vDIfAV7KJavBGmzMJ5HNrR8bEe/kyj9QHlZL2oPsu9Lnf9DrEW+auroDmFpl/3y/U4HbK6a6BqMvMf8C+LikzZXdwfXxVFZ2LNlv5++quA74aeChGsULg4hZ0khJY1KM6wGHsu53uR7neVDnWNK/kP3D+ZX8DnU4x/cBOym7G3N9slHtDT18lvw5ugE4Jt11tgPZjMK9feyz4fGm6cz5ZDeH3FVu3Mv3o38GexfDUPohm/dcADwG/BLYIpWXgAtz7RYBXcDrZHOqB6Xy24Hl6Q/jx8DoVC7gR2R3oyynBneP1DDmt1NcS9LPN1L535NdeFwK3APs1STxfpDsL+3jwNXABql8w/T+8VT/wQLO8efT8R8HTqzo40lgl4qyb+fO8R2V9UXFDPwF2d16y1J8/waMqOd5HmS82wJBllzK3+OT6nWOye4cfTT9vZmdyr4FfLq3c0Q23fgE8AjpTr3u+qzhd2FA8QJfB17LndMlZDfRdPv96O+PH8VjZmaF8BScmZkVwgnIzMwK4QRkZmaFcAIyM7NCOAGZmVkhnIDMzKwQTkBmZlaI/w8ZA/Z3Z1OrLgAAAABJRU5ErkJggg==\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "from matplotlib.cm import datad\n",
        "from scipy.interpolate import make_interp_spline, BSpline\n",
        "import numpy as np\n",
        "from google.colab import files\n",
        "import matplotlib \n",
        "matplotlib.rcParams.update({'font.size': 14, 'font.weight': \"normal\"})\n",
        "\n",
        "def interpolate_plot(x, data, label, linestyle = None, color=None):\n",
        "\n",
        "  xnew = np.linspace(min(x), max(x), 60)  \n",
        "\n",
        "  spl = make_interp_spline(x, data, k=1)  # type: BSpline\n",
        "  power_smooth = spl(xnew)\n",
        "  if linestyle:\n",
        "    plt.plot(xnew, power_smooth, label=label, linewidth=2, linestyle=\"dashed\", color=color)\n",
        "  else:\n",
        "    plt.plot(xnew, power_smooth, label=label, linewidth=4, color=color)\n",
        "SLAKE_to_VQA_RAD_Open = [36.3, 26.9, 17.6, 11.5, 12.1, 13.2, 12.6, 13.2, 12.6, 13.7, 14.8, 13.7, 13.2, 12.6, 12.1]\n",
        "SLAKE_to_VQA_RAD_Closed = [70.8, 67.5, 65.3, 63.2, 63.2, 65.3, 65.0, 62.1, 61.4, 61.4, 60.3, 60.3, 59.6, 59.9, 59.6]\n",
        "SLAKE_to_VQA_RAD_Overall = [57.1, 51.4, 46.4, 42.7, 42.9, 44.7, 44.2, 42.7, 42.0, 42.5, 42.3, 41.8, 41.2, 41.2, 40.7]\n",
        "ground_truth_equals_retrieved_answer = [54.5, 43.4, 42.3, 41.0, 39.7, 37.9, 38.6, 37.9, 38.8, 37.5, 37.5, 37.3, 37.9, 36.6, 36.6]\n",
        "prediction_equals_retrieved_answer = [85.8, 57.3, 57.7, 54.0, 58.6, 53.8, 50.8, 51.9, 49.2, 52.1, 48.1, 46.2, 46.8, 44.9, 46.2]\n",
        "\n",
        "\n",
        "\n",
        "zeroshot = [34.6] * len(SLAKE_to_VQA_RAD_Closed)\n",
        "plt.figure(figsize=(8,5))\n",
        "x = list(range(len(SLAKE_to_VQA_RAD_Open)))\n",
        "x = [y + 1 for y in x]\n",
        "lwidth = 4\n",
        "#plt.plot(x, SLAKE_to_VQA_RAD_Open, label=\"open\", linewidth=lwidth)\n",
        "#plt.plot(x, SLAKE_to_VQA_RAD_Closed, label=\"closed\", linewidth=lwidth)\n",
        "interpolate_plot(x, SLAKE_to_VQA_RAD_Overall, \"overall\", color=\"#78ca99\")\n",
        "interpolate_plot(x, ground_truth_equals_retrieved_answer, \"ground truth == retrieved answer\", color=\"#FA5576\")\n",
        "interpolate_plot(x, prediction_equals_retrieved_answer, \"prediction == retrieved answer\", color=\"#6c71f5\")\n",
        "interpolate_plot(x, zeroshot, \"zeroshot accuracy\", \"--\", \"black\")\n",
        "\n",
        "# plt.plot(x, SLAKE_to_VQA_RAD_Overall, label=\"overall\", linewidth=lwidth)\n",
        "# plt.plot(x, ground_truth_equals_retrieved_answer, label=\"ground truth == retrieved answer\", linewidth=lwidth)\n",
        "# plt.plot(x, prediction_equals_retrieved_answer, label=\"prediction == retrieved answer\", linewidth=lwidth)\n",
        "# plt.plot(x, zeroshot, label=\"zeroshot\", linewidth=lwidth)\n",
        "plt.legend(prop={\"size\":14})\n",
        "plt.title(\"SLAKE Model Few Shot Accuracy on VQA_RAD\")\n",
        "plt.xlabel(\"Number of shots\")\n",
        "plt.ylabel(\"Accuracy\")\n",
        "plt.tight_layout()\n",
        "\n",
        "plt.savefig(\"SLAKE_to_VQA_RAD.pdf\", dpi = 300)\n",
        "files.download(\"SLAKE_to_VQA_RAD.pdf\")\n",
        "plt.show()"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 361
        },
        "id": "mevWEpsv-sDa",
        "outputId": "043df578-521d-470a-c7b5-6c19a4c35c68"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "\n",
              "    async function download(id, filename, size) {\n",
              "      if (!google.colab.kernel.accessAllowed) {\n",
              "        return;\n",
              "      }\n",
              "      const div = document.createElement('div');\n",
              "      const label = document.createElement('label');\n",
              "      label.textContent = `Downloading \"${filename}\": `;\n",
              "      div.appendChild(label);\n",
              "      const progress = document.createElement('progress');\n",
              "      progress.max = size;\n",
              "      div.appendChild(progress);\n",
              "      document.body.appendChild(div);\n",
              "\n",
              "      const buffers = [];\n",
              "      let downloaded = 0;\n",
              "\n",
              "      const channel = await google.colab.kernel.comms.open(id);\n",
              "      // Send a message to notify the kernel that we're ready.\n",
              "      channel.send({})\n",
              "\n",
              "      for await (const message of channel.messages) {\n",
              "        // Send a message to notify the kernel that we're ready.\n",
              "        channel.send({})\n",
              "        if (message.buffers) {\n",
              "          for (const buffer of message.buffers) {\n",
              "            buffers.push(buffer);\n",
              "            downloaded += buffer.byteLength;\n",
              "            progress.value = downloaded;\n",
              "          }\n",
              "        }\n",
              "      }\n",
              "      const blob = new Blob(buffers, {type: 'application/binary'});\n",
              "      const a = document.createElement('a');\n",
              "      a.href = window.URL.createObjectURL(blob);\n",
              "      a.download = filename;\n",
              "      div.appendChild(a);\n",
              "      a.click();\n",
              "      div.remove();\n",
              "    }\n",
              "  "
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "download(\"download_9870859e-b195-420a-b8b3-210ecb289c36\", \"SLAKE_to_VQA_RAD.pdf\", 18099)"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 576x360 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# VQA RAD to SLAKE\n",
        "SLAKE_to_VQA_RAD_Open = [44.3, 43.9, 42.9, 42.9, 43.9, 42.5, 42.2, 42.3, 42.0, 42.2, 41.9, 41.4, 40.8, 40.6, 40.8]\n",
        "SLAKE_to_VQA_RAD_Closed = [62.0, 60.1, 59.6, 58.4, 57.7, 56.7, 56.7, 58.7, 55.8, 56.5, 55.5, 54.8, 54.3, 54.3, 54.3]\n",
        "SLAKE_to_VQA_RAD_Overall = [51.3, 50.2, 49.5, 49.0, 49.3, 48.1, 47.9, 48.7, 47.4, 47.8, 47.2, 46.7, 46.1, 46.0, 46.1]\n",
        "ground_truth_equals_retrieved_answer = [70.2, 68.2, 68.8, 67.5, 68.7, 68.6, 67.6, 67.6, 69.0, 68.0, 68.0, 67.8, 66.2, 66.1, 65.2]\n",
        "prediction_equals_retrieved_answer = [58.7, 54.0, 52.3, 50.9, 51.7, 50.1, 50.1, 49.2, 48.3, 49.1, 48.3, 47.8, 46.6, 45.7, 46.4]\n",
        "zeroshot = [28.5] * len(SLAKE_to_VQA_RAD_Closed)\n",
        "plt.figure(figsize=(8,5))\n",
        "x = list(range(len(SLAKE_to_VQA_RAD_Open)))\n",
        "x = [y + 1 for y in x]\n",
        "lwidth = 4\n",
        "#plt.plot(x, SLAKE_to_VQA_RAD_Open, label=\"open\", linewidth=lwidth)\n",
        "#plt.plot(x, SLAKE_to_VQA_RAD_Closed, label=\"closed\", linewidth=lwidth)\n",
        "interpolate_plot(x, SLAKE_to_VQA_RAD_Overall, label=\"overall\", color=\"#78ca99\")\n",
        "interpolate_plot(x, ground_truth_equals_retrieved_answer, label=\"ground truth == retrieved answer\", color=\"#FA5576\")\n",
        "interpolate_plot(x, prediction_equals_retrieved_answer, label=\"prediction == retrieved answer\", color=\"#6c71f5\")\n",
        "interpolate_plot(x, zeroshot, label=\"zeroshot accuracy\", linestyle=\"--\", color = \"black\")\n",
        "plt.legend(bbox_to_anchor=(0, 0.1),loc='lower left', prop={'size': 14})\n",
        "plt.title(\"VQA_RAD Model Few Shot Accuracy on SLAKE Dataset\")\n",
        "plt.xlabel(\"Number of shots\")\n",
        "plt.ylabel(\"Accuracy\")\n",
        "plt.tight_layout()\n",
        "plt.savefig(\"VQA_RAD_to_SLAKE.pdf\", dpi = 300)\n",
        "files.download(\"VQA_RAD_to_SLAKE.pdf\")\n",
        "plt.show()"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 361
        },
        "id": "KgYZRtmkx3SO",
        "outputId": "af2c8e79-15e1-4db9-df9c-f50fbcba86a3"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "\n",
              "    async function download(id, filename, size) {\n",
              "      if (!google.colab.kernel.accessAllowed) {\n",
              "        return;\n",
              "      }\n",
              "      const div = document.createElement('div');\n",
              "      const label = document.createElement('label');\n",
              "      label.textContent = `Downloading \"${filename}\": `;\n",
              "      div.appendChild(label);\n",
              "      const progress = document.createElement('progress');\n",
              "      progress.max = size;\n",
              "      div.appendChild(progress);\n",
              "      document.body.appendChild(div);\n",
              "\n",
              "      const buffers = [];\n",
              "      let downloaded = 0;\n",
              "\n",
              "      const channel = await google.colab.kernel.comms.open(id);\n",
              "      // Send a message to notify the kernel that we're ready.\n",
              "      channel.send({})\n",
              "\n",
              "      for await (const message of channel.messages) {\n",
              "        // Send a message to notify the kernel that we're ready.\n",
              "        channel.send({})\n",
              "        if (message.buffers) {\n",
              "          for (const buffer of message.buffers) {\n",
              "            buffers.push(buffer);\n",
              "            downloaded += buffer.byteLength;\n",
              "            progress.value = downloaded;\n",
              "          }\n",
              "        }\n",
              "      }\n",
              "      const blob = new Blob(buffers, {type: 'application/binary'});\n",
              "      const a = document.createElement('a');\n",
              "      a.href = window.URL.createObjectURL(blob);\n",
              "      a.download = filename;\n",
              "      div.appendChild(a);\n",
              "      a.click();\n",
              "      div.remove();\n",
              "    }\n",
              "  "
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "download(\"download_e7de521a-ef98-4b7c-92d6-3a5e28e4825a\", \"VQA_RAD_to_SLAKE.pdf\", 18558)"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 576x360 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "from matplotlib import pyplot as plt\n",
        "import numpy as np\n",
        "\n",
        "matplotlib.rcParams.update({'font.size': 14})\n",
        "performances = {\"Abnormality\": 70.0,\n",
        "\"Color\": 91.2,\n",
        "\"KG\": 75.7,\n",
        "\"Modality\": 96.3,\n",
        "\"Organ\": 87.7,\n",
        "\"Plane\": 100.0,\n",
        "\"Position\": 68.3,\n",
        "\"Quantity\": 76.9,\n",
        "\"Shape\": 57.1,\n",
        "\"Size\": 84.6}\n",
        "\n",
        "threshold = 80.9 # Overall performance\n",
        "names = sorted(performances, key = lambda x: performances.get(x))\n",
        "values = np.array([performances[x] for x in names])\n",
        "\n",
        "above_threshold = np.maximum(values - threshold, 0)\n",
        "below_threshold = np.minimum(values, threshold)\n",
        "\n",
        "\n",
        "\n",
        "fig, ax = plt.subplots(figsize=(12,5))\n",
        "plt.title(\"Accuracies Across Question Categories for SLAKE Data\")\n",
        "\n",
        "ax.bar(names, below_threshold, 0.5, color=\"#0784F8\")\n",
        "ax.bar(names, above_threshold, 0.5, color=\"#44BBA9\",\n",
        "        bottom=below_threshold)\n",
        "\n",
        "\n",
        "# horizontal line indicating the threshold\n",
        "plt.axhline(y = 80.9, color = 'black', linestyle = '--', label=\"Overall Accuracy\")\n",
        "plt.legend()\n",
        "plt.ylabel(\"Accuracy\")\n",
        "plt.savefig(\"SLAKE_Accuracy.png\")\n",
        "files.download(\"SLAKE_Accuracy.png\")\n",
        "#plt.bar(names, [performances[x] for x in names])"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 336
        },
        "id": "z0zP8rh6-CkW",
        "outputId": "6a7b4661-4174-4ed7-91c1-550ed06464ed"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "\n",
              "    async function download(id, filename, size) {\n",
              "      if (!google.colab.kernel.accessAllowed) {\n",
              "        return;\n",
              "      }\n",
              "      const div = document.createElement('div');\n",
              "      const label = document.createElement('label');\n",
              "      label.textContent = `Downloading \"${filename}\": `;\n",
              "      div.appendChild(label);\n",
              "      const progress = document.createElement('progress');\n",
              "      progress.max = size;\n",
              "      div.appendChild(progress);\n",
              "      document.body.appendChild(div);\n",
              "\n",
              "      const buffers = [];\n",
              "      let downloaded = 0;\n",
              "\n",
              "      const channel = await google.colab.kernel.comms.open(id);\n",
              "      // Send a message to notify the kernel that we're ready.\n",
              "      channel.send({})\n",
              "\n",
              "      for await (const message of channel.messages) {\n",
              "        // Send a message to notify the kernel that we're ready.\n",
              "        channel.send({})\n",
              "        if (message.buffers) {\n",
              "          for (const buffer of message.buffers) {\n",
              "            buffers.push(buffer);\n",
              "            downloaded += buffer.byteLength;\n",
              "            progress.value = downloaded;\n",
              "          }\n",
              "        }\n",
              "      }\n",
              "      const blob = new Blob(buffers, {type: 'application/binary'});\n",
              "      const a = document.createElement('a');\n",
              "      a.href = window.URL.createObjectURL(blob);\n",
              "      a.download = filename;\n",
              "      div.appendChild(a);\n",
              "      a.click();\n",
              "      div.remove();\n",
              "    }\n",
              "  "
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "download(\"download_da3c766a-42ff-44ad-aaab-8a8e9ce33ceb\", \"SLAKE_Accuracy.png\", 18872)"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 864x360 with 1 Axes>"
            ],
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAtMAAAE/CAYAAACEmk9VAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nO3debxd87n48c+TgSTmRGoK4hqiphiC0NJckbbUWEO0lKhWy9VbvfprS+uiSt1Wb91SWm01lIqgxuqASrWlKiGGGIMgBElIIggZnt8fa53Y5+RMWXLOPuHzfr326+y1vmt4vmuvs/azvuu71o7MRJIkSdLS61bvACRJkqTllcm0JEmSVJHJtCRJklSRybQkSZJUkcm0JEmSVJHJtCRJklSRybSkVkXEbhHxeL3jUCEifhYRp9Y7jq6mI7ZLRPSOiJsiYnZEXL0sly3p/cNkWupEETEuIl6LiBXrHUt7ZebfMnNQRyw7IjaKiEURcVFHLH9ZiYgVI+L7EfFcRLwVEU9GxNcjIjp4vaMi4u+14zLzy5l5Zgetb7OIuDoiZpQJ5IMR8V8R0b0d846OiO91RFzt0UHb5WBgLaBfZh6yLBYYEadExDMRMTcipkbEVTVl4yLiC23M3+wxpOn2j4gtI2JaRHy9HJ5S7rtza14XtLCO0yNifkS8Xr6eiIgLImKdpahnm3WR3i9MpqVOEhEDgd2ABPbr5HX36Mz1LYUjgdeAkVVOMKLQGcexq4HhwN7AKsDngC8BP+qEdXeKiNgYuAd4Htg6M1cDDgGGUNS5y2pPsl/RhsATmblgaWds7n8uIo6i2Hf2zMyVKbbt7UuxzIG04xgSEdsBdwDfy8xza4r2zcyVa14ntLK6qzJzFaAvcCCwNjBhaRJq6QMjM3358tUJL+C/gX8A/wvc3KRsfeB3wHRgJnBBTdkXgUeB14FHgO3L8QlsUjPdaIovT4BhwFTgm8BLwG+ANYCby3W8Vr4fUDN/X+DXwItl+fW1y6qZbl3g2nI5zwD/WVO2EzAemAO8DPxvK9sjgKeA48ppD25Svj8wsVzWU8Any/HjgLPKbfkWsAmwK3AvMLv8u2vNckYBT5fb7xng8HL8JsBfy3lmUCQPzcU5HJgHrN9k/M7AQuDfyuEpFElSQ/npwOU1w0OBu4BZwAPAsNZiBD5crnchMBeY1fRzrtk/JgOvAjcC69aUJfBl4MlyvT8FooV6Xg78vo19+Opyf5oN3AlsWY4/FpgPvFPGelM79pXewKUU+9qjwDea7GcfLj/rWcAkYL8m+/pFwC3AG8CezWyXfcr9Z1a53bepKfsm8EK5vR8HhjdT1zPK+swv63QMRQPUd4BngVeAy4DVyukHltv7GOA54M5mlnkBcF4r23cc8IWKx5DRwPco/gdnNF0OTfbPNj7n06nZd8tx3Sn223PL4RaPJxT/nwsp9t+5lMcz4P8oTtbmABOA3aocS3356mqvugfgy9cH5UWR8BwP7FB+Qa9Vjm/4kvoxsBLQC/hoWXZI+aW/I0XyuQmwYVnWVjK9APgfYEWKxKUfcBDQh6Kl8WrKhLmc5/fAVeWXZE/gYzXLmlq+71Z+Cf43sALwbxRJ4CfK8ruBz5XvVwaGtrI9dgPeLtd3PmUCVpbtRJGwjSjXuR6weVk2jiJZ2RLoQXEZ/jWKFr8ewGfK4X7l9pwDDCrnXYd3E8ArgW+Xy1+8zZuJ8xzgry2UPQt8sXw/hRaS6TL+mRQt293Kes0E+rcR4yjg703WWfs570GROG1ffs7nU5PElfvIzcDqwAYUic8nW6jLS8DRbezDny/3nRWB84CJzcXVzn3lHIqTmTWAAcCDvLuf9aT4fzmlnHcPisR3UM26ZgMfqfn8arfLdhTJ7s4U/19HlZ/PisAgioRu3XLagcDGLdR38WdYU//JZV1WpjgB/k3NcpIiwV4J6N3M8o6gOOn5fxSt0t2blI+j9WS62WNIzTb5c7n8zzUz7xTeQzJdjv8ucE/5vq3jyRJ1Kevfj+L/9KRyn+tV9Zjqy1dXednNQ+oEEfFRikvGYzNzAkVL62fL4p0oWvD+X2a+kZnzMrOhn+wXgB9k5r1ZmJyZz7ZztYuA0zLz7cx8KzNnZua1mflmZr5O0Xr0sTK+dYC9gC9n5muZOT8z/9rMMncE+mfmdzPzncx8GvgFcFhZPh/YJCLWzMy5mfnPVuI7CvhDZr4G/Bb4ZER8qCw7BrgkM2/NzEWZ+UJmPlYz7+jMnJTF5fePA09m5m8yc0FmXgk8Buxbsx22iojemTktMyfVxLohRVJVu82bWhOY1kLZNIqEuC1HALdk5i1lfW6laMHfu40Y23I4xXa6LzPfBk4Gdim7AzQ4JzNnZeZzFJf+t21hWf1ouZ4AZOYlmfl6ua7TgcERsVoLk7e1rxwKnF3ub1OBn9TMO5QiWT2nnPcvFCcFn6mZ5obM/Ee5Pec1WfexwM8z857MXJiZl1KcuA2laDFdEdgiInpm5pTMfKq1etc4nOJqy9OZOZdiex/WpEvH6eX/8VtNZ87My4GvAJ+gOJF4JSK+2Z4Vt3EMaTCU4iTjDy0s5vqImFXz+mJ71l3jRYorWLR2PGlJZl5ezrcgM3/Euyc30nLNZFrqHEcBf87MGeXwb8txUHTxeDab75e5PsWXZhXTa5OMiOgTET+PiGcjYg7FZfrVy/6m6wOvloltazYE1q39QqZoPVyrLD8G2Ax4LCLujYh9mltIRPSmaHW/AiAz76ZobW5IDtqq9/M179elaCGu9SywXma+AYyk6OowLSJ+HxGbl9N8g6K1/18RMSkiPt/CumZQtBY3Z52yvC0bAoc02W4fBdZpI8a2NKp7meDNpGgJb/BSzfs3KZLU5syk5XoSEd0j4pyIeKrcf6aURWu2MEtb+8q6NP4cm36mz2fmoppxz9K4XrXTN7fuk5qse32KE6fJwIkUJwOvRMSYiFi3lWXVarqvPcu7V0faExeZeUVm7klxteDLwJkR8Yl2rLu1Y0iDn1KcpN0aEWs0s4wDMnP1mtcv2rHeWutRtHy3dTxpVnnT7qPlza2zgNVoef+Rlhsm01IHKxPHQ4GPRcRLEfES8DWKVr3BFF++G7Rwk+DzwMYtLPpNikusDdZuUp5Nhk+iaAXaOTNXBXZvCLFcT9+IWL2N6jwPPNPkC3mVzNwbIDOfzMzPAB+i6GJyTUSs1MxyDgRWBS6s2Sbr8W5y0Fq9m9btRYrkqdYGFN1jyMw/ZeYIikTxMYrWUTLzpcz8YmauS3Ez4YURsUkz67oN2Dki1q8dGRE7l+tpaMF/g5Y/j+cpugPUbreVMvOc1mJkyc+wqUZ1L7d1v4a6L6XbKC7bt+SzFP3Y96RIggY2rLaFWFvdVyhawQfUTF+7fV8E1m9yc+niz7SF9TVd91lN1t2nvGpBZv42MxtaepNiX22PpvvaBhTdqV5uZ1zvTlRc/bmaonvLVq1N245jSIOFFJ/Tc8CfImLV9sTSHuVnsS/wt3JUa8cTaLIdImI3ihPYQ4E1MnN1ilb0Dn0ijtQZTKaljncAxZfcFhSX2LeluLnqbxRPs/gXRWJxTkSsFBG9IuIj5by/BL4eETuUT67YJCIavswnAp8tWww/SRuXWCn6Nb4FzIqIvsBpDQWZOY3i0vCFEbFGRPSMiN2bWca/gNcj4ptRPIO3e0RsFRE7AkTEERHRv2xRnFXOs6iZ5RwFXAJsXbNNPkKRHGwN/Ao4OiKGR0S3iFivldbaW4DNIuKzEdEjIkZSbOubI2KtiNi/TDLfprgZalEZ6yER0ZDMvUbx5b9ErJl5G8UTF66N4nFj3SNiKMUNe5dlZsMzuCdSXPLvGRFDKB6r1uByYN+I+EQ5f6+IGBYRA1qLkSJJGxARK7RQ9yvL7bRtFE9DOZuiT+uUFqZvzWnArhHxw4hYu9xGm0TE5eVJ1iplfDMpThrObjL/yxR9iRu0uq8AY4GTy/1tPaD2yRL3UJwsfqPcnsMoErkx7azLL4AvR8TO5f/NShHxqYhYJSIGRcQe5faaR/E/0dw+2pwrga9F8UjHlcttcFULV5WWEMWjDhvi6BYRe1H0/b+nZrIe5f7R8OpJ28eQxTJzPsVVnxnALS2czLZb+T/14bLua1Pc/AitHE9KTfeHVShOPKaXdfxvihNqablnMi11vKOAX2fmc2Vr6EuZ+RLFnf2HU7TM7Etxc+FzFE/hGAlQtlydRXFJ93Xgeso+i8BXy/lmlcu5vo04zqO4EXEG8E/gj03KP0fRj/gxipu3Tmy6gMxcSPGUhG0pns4wgyLhb+g3+0lgUkTMpbhz/7CmfUfLxGk4xVMNXqp5TShjOioz/wUcTXFT5myK1t+mrc8NMc0sYzqJItH7BrBPeTm8G/BfFC2Kr1KccBxXzrojcE8Z643AV8t+vc05iKK/8R8pErC7y/fH1kxzKkVr+msUT4L4bU2Mz1O06p5CkUw8T3ETWrc2YvwLxZMsXoqIJbqTlIn+qRRPzJhWrv+wptO1R9lveBeKFudJETG7XO54in3vMopuDS9QPFWmaX/4X1H0Q54VEde3Y1/5LsW+/gxFq/g1FMk6mfkOxb69VznfhcCR2bjffGt1GU/xlJMLKD6PyRQ3c0LRT/eccrkvUVxFObk9y6U4AfwNRZeGZyj2ha+0c14objQ9heL/fBbwA+C4Jv31L6JIUhtev6aNY0jTq1rl9vt0Gd9NZcs25fva50xf10qsI8v/jdkU/x8zgR0y88WyvK3jyf8BB0fxTOyfAH8qp3mCYj+aRxtdYqTlRWS264qUJKkUEZdS9J/9VJm46D2KiOMoTr7ausIiSV2KLdOStPS+QNGaun29A1leRcQ6EfGRsrvDIIorC621lEpSl2TLtCSp05V9/38PbETR5WEMcLIt/ZKWNybTkiRJUkV285AkSZIqMpmWJEmSKmruRyKWG2uuuWYOHDiw3mFIkiTpfW7ChAkzMrN/0/HLdTI9cOBAxo8fX+8wJEmS9D4XEc82N95uHpIkSVJFJtOSJElSRSbTkiRJUkXLdZ/p5syfP5+pU6cyb968eoeiDtCrVy8GDBhAz5496x2KJEnS+y+Znjp1KqussgoDBw4kIuodjpahzGTmzJlMnTqVjTbaqN7hSJIkvf+6ecybN49+/fqZSL8PRQT9+vXzqoMkSeoy3nfJNGAi/T7mZytJkrqSDkumI+KSiHglIh6uGdc3Im6NiCfLv2uU4yMifhIRkyPiwYjYvqPi6gxTp05l//33Z9NNN2XjjTfmq1/9Ku+8806Hr3fllVcGYMqUKWy11VYtTnfeeefRq1cvZs+e3eExSZIkvZ91ZMv0aOCTTcZ9C7g9MzcFbi+HAfYCNi1fxwIXdWBcHSoz+fSnP80BBxzAk08+yRNPPMHcuXP59re//Z6XvWDBgmUQIVx55ZXsuOOO/O53v1smy2tOZrJo0aIOW74kSVJX0GHJdGbeCbzaZPT+wKXl+0uBA2rGX5aFfwKrR8Q6HRVbR/rLX/5Cr169OProowHo3r07P/7xj7nkkkt48803GTp0KJMmTVo8/bBhwxg/fjxvvPEGn//859lpp53YbrvtuOGGGwAYPXo0++23H3vssQfDhw9n7ty5DB8+nO23356tt9568XTt9dRTTzF37ly+973vceWVVy4eP3fuXI4++mi23nprttlmG6699loA/vjHP7L99tszePBghg8fDsDpp5/Oueeeu3jerbbaiilTpjBlyhQGDRrEkUceyVZbbcXzzz/Pcccdx5AhQ9hyyy057bTTFs9z7733suuuuzJ48GB22mknXn/9dXbffXcmTpy4eJqPfvSjPPDAA0tVP0mSpM7U2U/zWCszp5XvXwLWKt+vBzxfM93Uctw0ljOTJk1ihx12aDRu1VVXZYMNNmDy5MmMHDmSsWPHcsYZZzBt2jSmTZvGkCFDOOWUU9hjjz245JJLmDVrFjvttBN77rknAPfddx8PPvggffv2ZcGCBVx33XWsuuqqzJgxg6FDh7Lffvu1uy/xmDFjOOyww9htt914/PHHefnll1lrrbU488wzWW211XjooYcAeO2115g+fTpf/OIXufPOO9loo4149dWm50ZLevLJJ7n00ksZOnQoAGeddRZ9+/Zl4cKFDB8+nAcffJDNN9+ckSNHctVVV7HjjjsyZ84cevfuzTHHHMPo0aM577zzeOKJJ5g3bx6DBw9ems0vSZLUqer2aLzMzIjIpZ0vIo6l6ArCBhts0Ob0w4YNW2LcoYceyvHHH8+bb77J3nvvvUT5qFGjGDVqFDNmzODggw9uVDZu3LilDXmJdX/84x/njDPOYOzYsYuX/+c//5kbb7xxcYvvvHnzeO655wAYMWIEffv2BYruE6eccgp33nkn3bp144UXXuDll19m7bXXbtf6r7zySq677jq6devGQQcdxNVXX80JJ5zAbbfdxpgxYxZPt8Yaa3DTTTex++67L34MXUMMrdlwww0XJ9IAY8eO5eKLL2bBggVMmzaNRx55hIhgnXXWYccddwSKkw2AQw45hDPPPJMf/vCHXHLJJYwaNapddZIkSZ1jxG1j67r+W/c8tK7rb05nJ9MvR8Q6mTmt7MbxSjn+BWD9mukGlOOWkJkXAxcDDBkyZKmT8Y62xRZbcM011zQaN2fOHJ577jk22WQT+vTpQ79+/XjwwQe56qqr+NnPfgYUSfK1117LoEGDGs17zz33sNJKKy0evuKKK5g+fToTJkygZ8+eDBw4sN2PinvooYd48sknGTFiBADvvPMOG220ESeccMJS1bFHjx6N+kPXrr821meeeYZzzz2Xe++9lzXWWINRo0a1GmufPn0YMWIEN9xwA2PHjmXChAlLFZckSVJn6+xk+kbgKOCc8u8NNeNPiIgxwM7A7JruIO9Jay3Jffr0abV8zTXXXOqW6OHDh/Otb32Lyy67jCOPPJKFCxdy0kknMWrUKPr06QPAyJEj+cEPfsDs2bPZZpttAPjEJz7B+eefz/nnn09EcP/997PddtstsfzZs2fzoQ99iJ49e3LHHXfw7LPPtju2K6+8ktNPP52TTz558biNNtqIZ599lhEjRvDTn/6U8847Dyi6eQwdOpTjjz+eZ555ZnE3j759+zJw4EBuvvlmoOiC8swzzzS7vjlz5rDSSiux2mqr8fLLL/OHP/yBYcOGMWjQIKZNm8a9997LjjvuyOuvv07v3r3p0aMHX/jCF9h3333ZbbfdWGONNdpdN0mSpHroyEfjXQncDQyKiKkRcQxFEj0iIp4E9iyHAW4BngYmA78Aju+ouDpaRHDddddx9dVXs+mmm7LZZpvRq1cvzj777MXTHHzwwYwZM4ZDD333UsWpp57K/Pnz2Wabbdhyyy059dRTm13+4Ycfzvjx49l666257LLL2Hzzzdsd25gxYzjwwAMbjTvwwAMZM2YM3/nOd3jttdfYaqutGDx4MHfccQf9+/fn4osv5tOf/jSDBw9m5MiRABx00EG8+uqrbLnlllxwwQVsttlmza5v8ODBbLfddmy++eZ89rOf5SMf+QgAK6ywAldddRVf+cpXGDx4MCNGjFjcYr3DDjuw6qqrLr6BU5IkqSuLzC7XU6LdhgwZkuPHj2807tFHH+XDH/5wnSLSe/Xiiy8ybNgwHnvsMbp1a/5cz89YkqT6+CD3mY6ICZk5pOn49+UvIGr5dNlll7Hzzjtz1llntZhIS5IkdSV1e5qH1NSRRx7JkUceWe8wJEmS2s3mP0mSJKmi92UyvTz3A1fr/GwlSVJX8r5Lpnv16sXMmTNNut6HMpOZM2fSq1eveociSZIEvA/7TA8YMICpU6cyffr0eoeiDtCrVy8GDBhQ7zAkSR9QH+SnWah577tkumfPnot//lqSJEnqSO+7bh6SJElSZzGZliRJkioymZYkSZIqMpmWJEmSKjKZliRJkioymZYkSZIqMpmWJEmSKjKZliRJkioymZYkSZIqMpmWJEmSKjKZliRJkirqUe8AJEnS8mPEbWPruv5b9zy0ruuXmrJlWpIkSarIZFqSJEmqyGRakiRJqshkWpIkSarIZFqSJEmqyGRakiRJqshkWpIkSarIZFqSJEmqyB9tkSRpKfijJZJq2TItSZIkVWQyLUmSJFVkMi1JkiRVZDItSZIkVWQyLUmSJFVkMi1JkiRVZDItSZIkVeRzpiVJS8XnLEvSu2yZliRJkioymZYkSZIqMpmWJEmSKjKZliRJkioymZYkSZIqMpmWJEmSKjKZliRJkiqKzOz8lUZ8DfgCkMBDwNHAOsAYoB8wAfhcZr7T2nJWWWWV3GGHHRqNO/TQQzn++ON588032XvvvZeYZ9SoUYwaNYoZM2Zw8MEHL1F+3HHHMXLkSJ5//nk+97nPLVF+0kknse+++/L444/zpS99aYny73znO+y5555MnDiRE088cYnys88+m1133ZW77rqLU045ZYny8847j2233ZbbbruN733ve0uU//znP2fQoEHcdNNN/OhHP1qi/De/+Q3rr78+V111FRdddNES5ddccw1rrrkmo0ePZvTo0UuU33LLLfTp04cLL7yQsWOXfJbsuHHjADj33HO5+eabG5X17t2bP/zhDwCceeaZ3H777Y3K+/Xrx7XXXgvAySefzN13392ofMCAAVx++eUAnHjiiUycOLFR+WabbcbFF18MwLHHHssTTzzRqHzbbbflvPPOA+CII45g6tSpjcp32WUXvv/97wNw0EEHMXPmzEblw4cP59RTTwVgr7324q233mpUvs8++/D1r38dgGHDhtGU+577Hnww9r0HXpveqHyjww+k3/bb8PrkKTx+0aVLzL/J5w9j9S0HMWvS40y+ZMwS5YOOO4pVNhnIzPse5Jkrrlui/MMnfpGV1l+X6XdP4NlrbmbwGv0blXf2vldb/+4rrsB2Z58MwNOXX8ur9z/caN6eq67M4NNOAmDyr37LrEeebFTeq39ftvrWVwB4/MLRvP7Us43KVxqwDh/+2rEAPPrji3lj6rRG9a/Hvldb/7U+NpT19/sEC+e9zf3fPoem1v34x1j3E8N4Z/YcHvzuj5coH7DvCNYetivzXpnBw//z0yXKNzx4H/rvsgNvPP8ij573C4BG9a/Hca+2/lt98z/o9aE1eWncXUy96dYl5t/mv7/GCqutyot/GseLf/7rEuXbnfUtuvdakedv/BMv//WfS5QP+dFpADx79U1M/+d9jepfr+NeQ/1X2XhDBh0/CoCHzzmfedNfbTT/6ltsyibHfLaY54wfMX/O3Eblfbfbin874iAA7j/l+yx8u3HK13/o9mx4yL4AjD/pjMXjG+pfj+/cv/71rxMyc0jTaTv9R1siYj3gP4EtMvOtiBgLHAbsDfw4M8dExM+AY4Alj4qSpLqaPadfo+GHH92VbvOHs2jaAyyYc/MS0z/wyG50m7sLi567mwVzlkw47nt4GN1mDmbR5JVZMOfOJcrHPzCcbi9uxsInerBwzt2wxrKrSxWN6t+zN3+7Z38AFkydxKI50xpNGwv6vVv+4r0smtM44ZgT671b/tLfWNQk4ZjzyobMKMvnv/Incs47Xar+c6cMZso9+5PvvMn8Ob9YYtq5T2/HU/fsT74xg/lzLluyfPIQnuy9PznreebPWfJEa9ITO9O926dYNP0JFsz5XTGyC9X/X/d/nFh9fRZOfoeFc+5bYtp/TtiLWGlNFj49m4VzHl6i/B/37kOs0IeFU15i4ZwnlyhfvG889zSL5pQnWl2k/q+/tDGvNOybM64j50Sj6V5/cVOmNZS/eiX5ZuMTudenbs4LZfk7s34F8xufyL3+3JY811A+54J3C+pc/+Z0est0mUz/ExgMzAGuB84HrgDWzswFEbELcHpmfqK1ZQ0ZMiTHjx/f0SFLkmr0Ouvtuq5/3rdXrOv6rb/1ryfrX7/6R0SzLdOd3mc6M18AzgWeA6YBsym6dczKzAXlZFOB9To7NkmSJGlpdHoyHRFrAPsDGwHrAisBn1yK+Y+NiPERMX769OltzyBJkiR1kHo8zWNP4JnMnJ6Z84HfAR8BVo+Ihj7cA4AXmps5My/OzCGZOaR///7NTSJJkiR1inok088BQyOiT0QEMBx4BLgDaLjd8ijghjrEJkmSJLVbPfpM3wNcA9xH8Vi8bsDFwDeB/4qIyRSPx/tVZ8cmSZIkLY1OfzQeQGaeBpzWZPTTwE51CEeSJEmqxF9AlCRJkioymZYkSZIqMpmWJEmSKqpLn2lJWp59kH8BTJLUmC3TkiRJUkUm05IkSVJFdvOQtNTs5iBJUsGWaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpoh71DkBaHvU66+26rn/et1es6/olSVLBlmlJkiSpIpNpSZIkqSKTaUmSJKki+0yrEvsMS5Ik2TItSZIkVWYyLUmSJFVkMi1JkiRVZDItSZIkVWQyLUmSJFVkMi1JkiRVZDItSZIkVWQyLUmSJFVkMi1JkiRVZDItSZIkVWQyLUmSJFVkMi1JkiRVZDItSZIkVWQyLUmSJFVkMi1JkiRVZDItSZIkVWQyLUmSJFVUl2Q6IlaPiGsi4rGIeDQidomIvhFxa0Q8Wf5dox6xSZIkSe1Vr5bp/wP+mJmbA4OBR4FvAbdn5qbA7eWwJEmS1GW1mUxHxL4RscyS7ohYDdgd+BVAZr6TmbOA/YFLy8kuBQ5YVuuUJEmSOkJ7kuSRwJMR8YOI2HwZrHMjYDrw64i4PyJ+GRErAWtl5rRympeAtZqbOSKOjYjxETF++vTpyyAcSZIkqZo2k+nMPALYDngKGB0Rd5cJ7SoV19kD2B64KDO3A96gSZeOzEwgW4jn4swckplD+vfvXzEESZIk6b1rV/eNzJwDXAOMAdYBDgTui4ivVFjnVGBqZt5TDl9DkVy/HBHrAJR/X6mwbEmSJKnTtKfP9H4RcR0wDugJ7JSZe1HcOHjS0q4wM18Cno+IQeWo4cAjwI3AUeW4o4AblnbZkiRJUmfq0Y5pDgJ+nFysSvcAABZhSURBVJl31o7MzDcj4piK6/0KcEVErAA8DRxNkdiPLZf5LHBoxWVLkiRJnaI9yfTpQMONgUREb4qbBadk5u1VVpqZE4EhzRQNr7I8SZIkqR7a02f6amBRzfDCcpwkSZL0gdaeZLpHZr7TMFC+X6HjQpIkSZKWD+3p5jE9IvbLzBsBImJ/YEbHhtX19Trr7bquf963V6zr+iVJktS+ZPrLFDcLXgAE8DxwZIdGJUmSJC0H2kymM/MpYGhErFwOz+3wqCRJkqTlQHtapomITwFbAr0iAoDM/G4HxiVJkiR1ee350ZafASMpng0dwCHAhh0clyRJktTltedpHrtm5pHAa5l5BrALsFnHhiVJkiR1fe1JpueVf9+MiHWB+cA6HReSJEmStHxoT5/pmyJideCHwH1AAr/o0KgkSZKk5UCryXREdANuz8xZwLURcTPQKzNnd0p0kiRJUhfWajePzFwE/LRm+G0TaUmSJKnQnj7Tt0fEQdHwTDxJkiRJQPuS6S8BVwNvR8SciHg9IuZ0cFySJElSl9eeX0BcpTMCkSRJkpY3bSbTEbF7c+Mz885lH44kSZK0/GjPo/H+X837XsBOwARgjw6JSJIkSVpOtKebx761wxGxPnBeh0UkSZIkLSfacwNiU1OBDy/rQCRJkqTlTXv6TJ9P8auHUCTf21L8EqIkSZL0gdaePtPja94vAK7MzH90UDySJEnScqM9yfQ1wLzMXAgQEd0jok9mvtmxoUmSJEldW7t+ARHoXTPcG7itY8KRJEmSlh/tSaZ7ZebchoHyfZ+OC0mSJElaPrQnmX4jIrZvGIiIHYC3Oi4kSZIkafnQnj7TJwJXR8SLQABrAyM7NCpJkiRpOdCeH225NyI2BwaVox7PzPkdG5YkSZLU9bXZzSMi/gNYKTMfzsyHgZUj4viOD02SJEnq2trTZ/qLmTmrYSAzXwO+2HEhSZIkScuH9iTT3SMiGgYiojuwQseFJEmSJC0f2nMD4h+BqyLi5+Xwl4A/dFxIkiRJ0vKhPcn0N4FjgS+Xww9SPNFDkiRJ+kBrs5tHZi4C7gGmADsBewCPdmxYkiRJUtfXYst0RGwGfKZ8zQCuAsjMf++c0CRJkqSurbVuHo8BfwP2yczJABHxtU6JSpIkSVoOtNbN49PANOCOiPhFRAyn+AVESZIkSbSSTGfm9Zl5GLA5cAfFz4p/KCIuioiPd1aAkiRJUlfVnhsQ38jM32bmvsAA4H6KJ3xIkiRJH2jt+dGWxTLztcy8ODOHd1RAkiRJ0vJiqZJpSZIkSe8ymZYkSZIqMpmWJEmSKqpbMh0R3SPi/oi4uRzeKCLuiYjJEXFVRKxQr9gkSZKk9qhny/RXafyz5P8D/DgzNwFeA46pS1SSJElSO9UlmY6IAcCngF+WwwHsAVxTTnIpcEA9YpMkSZLaq14t0+cB3wAWlcP9gFmZuaAcngqsV4/AJEmSpPbq9GQ6IvYBXsnMCRXnPzYixkfE+OnTpy/j6CRJkqT2q0fL9EeA/SJiCjCGonvH/wGrR0SPcpoBwAvNzVz+aMyQzBzSv3//zohXkiRJalanJ9OZeXJmDsjMgcBhwF8y83DgDuDgcrKjgBs6OzZJkiRpaXSl50x/E/iviJhM0Yf6V3WOR5IkSWpVj7Yn6TiZOQ4YV75/GtipnvFIkiRJS6MrtUxLkiRJyxWTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqSKTaUmSJKkik2lJkiSpIpNpSZIkqaJOT6YjYv2IuCMiHomISRHx1XJ834i4NSKeLP+u0dmxSZIkSUujHi3TC4CTMnMLYCjwHxGxBfAt4PbM3BS4vRyWJEmSuqxOT6Yzc1pm3le+fx14FFgP2B+4tJzsUuCAzo5NkiRJWhp17TMdEQOB7YB7gLUyc1pZ9BKwVp3CkiRJktqlbsl0RKwMXAucmJlzassyM4FsYb5jI2J8RIyfPn16J0QqSZIkNa8uyXRE9KRIpK/IzN+Vo1+OiHXK8nWAV5qbNzMvzswhmTmkf//+nROwJEmS1Ix6PM0jgF8Bj2bm/9YU3QgcVb4/Crihs2OTJEmSlkaPOqzzI8DngIciYmI57hTgHGBsRBwDPAscWofYJEmSpHbr9GQ6M/8ORAvFwzszFkmSJOm98BcQJUmSpIpMpiVJkqSKTKYlSZKkikymJUmSpIpMpiVJkqSKTKYlSZKkikymJUmSpIpMpiVJkqSKTKYlSZKkikymJUmSpIpMpiVJkqSKTKYlSZKkikymJUmSpIpMpiVJkqSKTKYlSZKkikymJUmSpIpMpiVJkqSKTKYlSZKkikymJUmSpIpMpiVJkqSKTKYlSZKkikymJUmSpIpMpiVJkqSKTKYlSZKkikymJUmSpIpMpiVJkqSKTKYlSZKkikymJUmSpIpMpiVJkqSKTKYlSZKkikymJUmSpIpMpiVJkqSKTKYlSZKkikymJUmSpIpMpiVJkqSKTKYlSZKkikymJUmSpIpMpiVJkqSKTKYlSZKkikymJUmSpIpMpiVJkqSKTKYlSZKkikymJUmSpIq6VDIdEZ+MiMcjYnJEfKve8UiSJEmt6TLJdER0B34K7AVsAXwmIraob1SSJElSy7pMMg3sBEzOzKcz8x1gDLB/nWOSJEmSWtSVkun1gOdrhqeW4yRJkqQuKTKz3jEAEBEHA5/MzC+Uw58Dds7ME5pMdyxwbDk4CHi8UwNddtYEZtQ7iDqy/tbf+n9wWX/rb/0/uJbn+m+Ymf2bjuxRj0ha8AKwfs3wgHJcI5l5MXBxZwXVUSJifGYOqXcc9WL9rb/1t/71jqNerL/1t/7vr/p3pW4e9wKbRsRGEbECcBhwY51jkiRJklrUZVqmM3NBRJwA/AnoDlySmZPqHJYkSZLUoi6TTANk5i3ALfWOo5Ms911V3iPr/8Fm/T/YrP8Hm/X/YHvf1b/L3IAoSZIkLW+6Up9pSZIkabliMv0eRcS3I2JSRDwYERMjYueImBIRa9Y7tmUtIhaWdXw4Iq6OiD5LOf+6EXFN+X7biNi7pmy/ev2EfEQcEBEZEZuXw8Mi4uZ6xNKWiBgXEUPK97dExOrl6/h6x9aciJhb837viHgiIjYsh48o/28mRcQDEfHLiFi9ftG2LCIGRMQNEfFkRDwdERdExIrLeB3DImLXmuEvR8SR5ftREbHuslxfR2nhmPjL9+Mv2jbZL56KiP8rb6D/wImItSNiTLkdJpTHp81amHZgRDzc2TFWVX4/XF4z3CMipi/t90R7coPaaSLirvLvwIj4bJXYO1pLeUHtsf+DwGT6PYiIXYB9gO0zcxtgTxr/8Mz7zVuZuW1mbgW8A3x5aWbOzBcz8+BycFtg75qyGzPznGUX6lL5DPD38m+HiYhleo9CZu6dmbOA1YEumUw3iIjhwE+AvTLz2Yj4JPC1cnhLYHvgLmCtOobZrIgI4HfA9Zm5KbAp0Bv4wTJe1TBgcTKdmT/LzMvKwVFAl0+mWzomZuYXMvOR+ka3bDWzX2wGrAyc1WS6LnVvUkcot8V1wLjM3DgzdwBOZhn9P3eBbfgGsFVE9C6HR9DMo3uXtcxsOB4MBLpkMs17zAveL0ym35t1gBmZ+TZAZs7IzBfLsq9ExH0R8VBNi+dOEXF3RNwfEXdFxKBy/KiydWNc2cJxWsMKyta7f5Vnfj+PiO6dXckW/A3YJCL6RsT1ZSvUPyNiG4CI+FgZ88Syvqs0tEaULTffBUaW5SPLbXBBOe/AiPhLuczbI2KDcvzoiPhJue2ejuKHft6TiFgZ+ChwDMXjGBusGhG/j4jHI+JnEdGtnH5uRJxVtqT+MyLWakfMP4uIe4AflMMXlfM+XbZGXhIRj0bE6Jq4LoqI8WUL3xktxN7QgnEOsHG5LX8YEZdFxAE1010REfu/121VVUTsDvwC2CcznypHfxv4ema+AJCZCzPzkszsij/CtAcwLzN/DUWsFCcCR0bECQ37LUBE3BwRw8r3zX6G5ed2Ru3xISIGUnwJfa38HHeLiNMj4uvlfj4EuKIs+1REXF+zvBERcV3Hb4Z2afaYWB7bhkRxBarhuPB4RDwDEBE7RMRfo2jR/FNErFPXWrRPS/vF5yPi+Ii4MSL+AtweEX0iYmxEPBIR10XEPfHuFaZ27yf1qGQ7/TswPzN/1jAiMx8A/l4ekx4u6zCy6YwR0Ssifl2W3x8R/16OH1W7DTutJi27BfhU+f4zwJUNBdHy92C/iPhz+dn+Eoiaea4v9/dJUfwY3RLi3dbdc4Ddyv+br0XEnRGxbc10f4+Iwcu2upX8DdikdkRErFx+Jzbsx/uX4weW33u/KLfBn6M8WYmIjSPij+X2+VsX3/cLmemr4ouiFWIi8ARwIfCxcvwU4Cvl++OBX5bvVwV6lO/3BK4t348CpgH9KFq8Hqb48vwwcBPQs5zuQuDIOtZ3bvm3B3ADcBxwPnBaOX4PYGL5/ibgIzXbqQfF2fXDNXW+oGbZi4fLeY8q33+eouUHYDRwNcVJ4BbA5GVQp8OBX5Xv7wJ2oGghnAf8G8VjGm8FDi6nSWDf8v0PgO+0I+abge41w2MoDqr7A3OArcs6TQC2LafrW/7tDowDtimHxwFDavazNWu3azn+YzXrXw14pmG/q8M+Mx94tSH+mvGvAqvVa19eyjr8J/DjZsbfD5zYZD++GRjWxmc4heaPD6dTnGDQdLjJ5x7AY0D/cvi3DftkvV+0fExcHH/NtGOB/wB6lv97DfUZSfFo1LrX5z3sF/8JTK3ZB74O/Lx8vxWwoObzXKr9pCu+WtkWB1EcP7tTtFI/R3HCtfiYBZzU8HkDm5fT9KL4Tli8Detcv7nANsA1ZWwTKb4nbi7LW/oe/Anw3+X7T1F8f6zZ5HNv+M7vV/O5N0zT8J27eF3l8FHAeeX7zYDx9dw25d/FeUEz41ct368JTKY4hg0s/w8avvPGAkeU728HNi3f7wz8pd77QFsvW6bfg8ycS5F8HQtMB66KiFFl8e/KvxModhooEpuro+gr9mNgy5rF3ZqZMzPzrXLejwLDy+XfGxETy+F/67AKta13Gcd4igPeryji/A1AZv4F6BcRqwL/AP43Iv4TWD0zFyzFenahSBAol/3RmrLrM3NRFpeMl8UlxM9QJLeUfxu6evwrM5/OorXpypoY3qFImKDxZ9tazFeXy2lwUxZHiYeAlzPzocxcBEyqWd6hEXEfxRfzlhQnD+2SmX+l+AGk/mV9rl3K7b8szadIlI5paYKI2LpscXmquZar5Vhrn2Fzx4d2Kfed3wBHRNHHfBfgD+852mWgjWPiYhHxDYrLwz8FBlEkmLeWx5fvUPwC7vLu1sx8tXz/UcrjTGY+DDxYM12H7CddxEeBK7O48vQy8Fdgx2amuRwgMx8DnqVIEKHxNqyrzHyQ4jP4DEs+wrel78Hdebduvwdeq5nnPyPiAeCfFL/+vOlShHM1sE9E9KRovBm9lNVZlprLC2oFcHZEPAjcBqzHu9/dz2TmxPL9BGBgFFeLd6XIlSYCP6c4AevS6t0PablXJknjgHER8RDFGSPA2+Xfhby7nc8E7sjMA8vLuuNqF9V00RQ74aWZefIyD7yatzJz29oREdHshJl5TkT8nqJf9D8i4hMUrb3v1ds175tfeTtFRF+KVoStIyIpWk8S+D3Nfx5QXMpseF/72bbmjSbDDXVYROP6LAJ6RMRGFC1ZO2bma1F0/+jVjvXUugw4gqLrytFLOe+ytAg4lOJS9ymZeXY5fhJFP+k7MvMhYNsoukv0bmE59fQI0KhLUflFuTYwk3e/+KH8nNrxGTZ3fFgav6a4GjKP4mStXidLS2jlmAhAROwJHEKRaEDxfzwpM3fpzDiXgZb2iw0oWtya/t8voRP2k84yiSbbYhlpcxt2shuBcylaivtVXUgUXcH2BHbJzDcjYhxLcYwv57mV4urmoRQnsPWyRF7QxOFAf2CHzJwfEVN4t661338LKY7/3YBZbSyzy7Fl+j2IiEERUXs2uS3FWXVLVuPdmxZGNSkbUfa76g0cQNGyeztwcER8qFxf3yifhNCF/I3in6XhADEjM+dExMZli+v/UPxUfNM+T68Dq7SwzLt4t//y4eU6OsLBwG8yc8PMHJiZ61N0idgN2CmKn7bvRnHZ+e9tLGtZxrwqxZfI7Cj6ZO/VxvTNbcvRFF0QyDrf+JWZb1Jc4jw8IhpaqL8PnBsRtS2QXTGRhuL/sE+8+2SN7sCPgAso9pdtI6JbRKwP7FTOs7SfIbT+P9GoLIt7M16kaMX99VLXqIO0dUwsj18/BQ4pr8IBPA70j+LmRSKiZ0TUXrXrqlraL0YDbzaZ9h8USQ9RPNVk63J8lf2kK/oLsGJt39+y3/AsintjupdXynYH/tVk3trvkM0oTka64r0TAJcAZ5QNALWa/R4E7qS8cTAi9gLWKKdfDXitTIo3B4a2sd7mjg2/pOhGcm9mvrbkLF3GasArZSL970CrOUy53Z6JiEOguLm1i/QHb5XJ9HuzMnBpFDeVPEhxee70Vqb/AfD9iLifJVsZ/gVcS3H579rMHF8mQd8B/lwu/1a63uWO04EdyvjO4d1WqBOjuOnkQYpL/U0vQ98BbFFe3m96af8rwNHlvJ8DvtpBsX+G4g70WteW4++lSJYepUiY2rrBa5nFnMWNO/dT9Iv9LcUXcWvTz6Ro/X84In5Yjnu5jL1LJFrlpdpPAt+JiP2y+LXTnwB/KP9/7qJomfhTPeNsTnkl4kCKE9snKVqjF2XmWRSfzTMUrZQ/Ae4r51mqz7B0E3Bg+T+xW5Oy0cDPyrKGk44rKJ6U8eh7qd8y1tYxcRRFi971ZV1uycx3KE5s/6e87D2RmqeadFU1+8Uh5X7xBMWVglOamfxCihOGR4DvUbTkzq64n3Q5Ndtiz7K71iSKE+bfUnynPUCRcH8jM19qMvuFQLfyKsZVwKgsb2DtajJzamb+pJmi02n+e/AMYPdye3yaohsEwB8prkI+Wk7/zzZW/SCwMIob379WxjKB4p6bLnGMb8UVwJDy8z2SYl9vy+HAMeXxYBJFC3yX5i8gdgFln8IhmXlCvWPR+0MUz/p8iOIRZbPrHc/7SRTPgr4SODAz76tjHBcA92dm0z6K6mLKVuuemTkvIjam6Ds6qDyRkJZaFM+dHwdsXt5zozrqyn2wJFVQ9kn9FcXd9SbSy1hm3kUblyo7WkRMoOgecFI941C79QHuKG8YC+B4E2lVVXYtOgv4LxPprsGWaUmSJKki+0xLkiRJFZlMS5IkSRWZTEuSJEkVmUxLkiRJFZlMS5IkSRWZTEuSJEkV/X8pieUzjcvM7wAAAABJRU5ErkJggg==\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "performances = {\"Abnormality\": 83.9,\n",
        "\"Attribute\": 95.0,\n",
        "\"Color\": 100.0,\n",
        "\"Modality\": 42.4,\n",
        "\"Organ\": 40.0,\n",
        "\"Other\": 26.9,\n",
        "\"Plane\": 76.9,\n",
        "\"Position\": 75.4,\n",
        "\"Presence\": 76.0,\n",
        "\"Quantity\": 83.3,\n",
        "\"Size\": 87.0}\n",
        "\n",
        "threshold = 73.2 # Overall performance\n",
        "names = sorted(performances, key = lambda x: performances.get(x))\n",
        "values = np.array([performances[x] for x in names])\n",
        "\n",
        "above_threshold = np.maximum(values - threshold, 0)\n",
        "below_threshold = np.minimum(values, threshold)\n",
        "\n",
        "\n",
        "\n",
        "fig, ax = plt.subplots(figsize=(12,5))\n",
        "plt.title(\"Accuracies Across Question Categories for VQA_RAD Data\")\n",
        "\n",
        "ax.bar(names, below_threshold, 0.5, color=\"#0784F8\")\n",
        "ax.bar(names, above_threshold, 0.5, color=\"#44BBA9\",\n",
        "        bottom=below_threshold)\n",
        "\n",
        "\n",
        "# horizontal line indicating the threshold\n",
        "plt.axhline(y = 73.2, color = 'black', linestyle = '--', label=\"Overall Accuracy\")\n",
        "plt.legend()\n",
        "plt.ylabel(\"Accuracy\")\n",
        "plt.savefig(\"VQA_RAD_Accuracy.png\")\n",
        "files.download(\"VQA_RAD_Accuracy.png\")"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 336
        },
        "id": "GClrZJ9aCSLy",
        "outputId": "b85f36fe-8e65-4621-ca52-fa546f325d39"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "\n",
              "    async function download(id, filename, size) {\n",
              "      if (!google.colab.kernel.accessAllowed) {\n",
              "        return;\n",
              "      }\n",
              "      const div = document.createElement('div');\n",
              "      const label = document.createElement('label');\n",
              "      label.textContent = `Downloading \"${filename}\": `;\n",
              "      div.appendChild(label);\n",
              "      const progress = document.createElement('progress');\n",
              "      progress.max = size;\n",
              "      div.appendChild(progress);\n",
              "      document.body.appendChild(div);\n",
              "\n",
              "      const buffers = [];\n",
              "      let downloaded = 0;\n",
              "\n",
              "      const channel = await google.colab.kernel.comms.open(id);\n",
              "      // Send a message to notify the kernel that we're ready.\n",
              "      channel.send({})\n",
              "\n",
              "      for await (const message of channel.messages) {\n",
              "        // Send a message to notify the kernel that we're ready.\n",
              "        channel.send({})\n",
              "        if (message.buffers) {\n",
              "          for (const buffer of message.buffers) {\n",
              "            buffers.push(buffer);\n",
              "            downloaded += buffer.byteLength;\n",
              "            progress.value = downloaded;\n",
              "          }\n",
              "        }\n",
              "      }\n",
              "      const blob = new Blob(buffers, {type: 'application/binary'});\n",
              "      const a = document.createElement('a');\n",
              "      a.href = window.URL.createObjectURL(blob);\n",
              "      a.download = filename;\n",
              "      div.appendChild(a);\n",
              "      a.click();\n",
              "      div.remove();\n",
              "    }\n",
              "  "
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Javascript object>"
            ],
            "application/javascript": [
              "download(\"download_f94e5327-4b8d-42cf-bd38-ae8f6d475156\", \"VQA_RAD_Accuracy.png\", 19949)"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 864x360 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {
            "needs_background": "light"
          }
        }
      ]
    }
  ]
}
